Determining the closed forms of the $O(a_s^3)$ anomalous dimensions and Wilson coefficients from Mellin moments by means of computer algebra

Single scale quantities, as anomalous dimensions and hard scattering cross sections, in renormalizable Quantum Field Theories are found to obey difference equations of finite order in Mellin space. It is often easier to calculate fixed moments for these quantities compared to a direct attempt to derive them in terms of harmonic sums and their generalizations involving the Mellin parameter $N$. Starting from a sufficiently large number of given moments, we establish linear recurrence relations of lowest possible order with polynomial coefficients of usually high degree. Then these recurrence equations are solved in terms of d'Alembertian solutions where the involved nested sums are represented in optimal nested depth. Given this representation, it is then an easy task to express the result in terms of harmonic sums. In this process we compactify the result such that no algebraic relations occur among the sums involved. We demonstrate the method for the QCD unpolarized anomalous dimensions and massless Wilson coefficients to 3--loop order treating the contributions for individual color coefficients. For the most complicated subproblem 5114 moments were needed in order to produce a recurrence of order 35 whose coefficients have degrees up to 938. About four months of CPU time were needed to establish and solve the recurrences for the anomalous dimensions and Wilson coefficients on a 2 GHz machine requiring less than 10 GB of memory. No algorithm is known yet to provide such a high number of moments for 3--loop quantities. Yet the method presented shows that it is possible to establish and solve recurrences of rather large order and and degree, occurring in physics problems, uniquely, fast and reliably with computer algebra.

==> momm.m <==
(*
**********************************************************************************
*
* J. Bluemlein, M. Kauers, S. Klein, and C. Schneider: 
*
*                                     code:  momm.m [n odd branch]
*
*--------------------------------------------------------------------------------
* Condition of use: citation of the publication:
* J. Bl\"umlein, M. Kauers, S. Klein, C. Schneider, arxiv:0902.4091
*-------------------------------------------------------------------------------- 
*
*
* Representation of: The different color and zeta value projections for the 
*                    unpolarized anomalous dimensions and Wilson coefficients 
*                    in deeply inelastic scattering to 3-loop order. 
*                    Complete algebraic reduction is applied.
*
* Number of functions    :   16
*
**********************************************************************************
*)

Pqq0=CF*(-((2 + 3*n + 3*n^2)/(n*(1 + n))) + 4*S[1, n]);

Pqq1mcf2=CF^2*((16*(-1)^n)/(1 + n)^3 - (-24 - 32*n - 24*n^2 - 5*n^3 + 9*n^4 + 9*n^5 + 3*n^6)/(2*n^3*(1 + n)^3) - 16*S[-3, n] + S[-2, n]*(16/(n*(1 + n)) - 32*S[1, n]) + S[1, n]*((8*(1 + 2*n))/(n^2*(1 + n)^2) - 16*S[2, n]) + (4*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 16*S[3, n] + 32*S[-2, 1, n]);

Pqq1mcacf=CA*CF*((-8*(-1)^n)/(1 + n)^3 - (144 + 12*n + 484*n^2 + 655*n^3 + 102*n^4 + 51*n^5)/(18*n^3*(1 + n)^2) + 8*S[-3, n] + (268*S[1, n])/9 + S[-2, n]*(-8/(n*(1 + n)) + 16*S[1, n]) - (44*S[2, n])/3 + 8*S[3, n] - 16*S[-2, 1, n]);

Pqq1mcfnf=CF*NF*((-12 + 20*n + 47*n^2 + 6*n^3 + 3*n^4)/(9*n^2*(1 + n)^2) - (40*S[1, n])/9 + (8*S[2, n])/3);

Pqq2mcf3=CF^3*(-(-160 - 752*n - 1600*n^2 - 1748*n^3 - 464*n^4 - 11*n^5 - 479*n^6 - 146*n^7 + 130*n^8 + 145*n^9 + 29*n^10)/(2*n^5*(1 + n)^5) - 576*S[-5, n] + S[-4, n]*((-16*(-26 + 9*n + 9*n^2))/(n*(1 + n)) - 832*S[1, n]) + S[-2, n]^2*(64/(n*(1 + n)) - 128*S[1, n]) + S[-3, n]*((16*(20 + 17*n + 21*n^2))/(n^2*(1 + n)^2) - 320*S[-2, n] - (32*(20 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 640*S[1, n]^2 - 2240*S[2, n]) - (16*(2 + 3*n + 3*n^2)*S[2, n]^2)/(n*(1 + n)) + (-1)^n*((-48*(1 - n + 2*n^2))/(1 + n)^5 + (128*S[-2, n])/(1 + n)^3 + (96*(3 + 5*n)*S[1, n])/(1 + n)^4 - (64*S[2, n])/(1 + n)^3) + (4*(-20 - 16*n + 13*n^2 + 26*n^3 + 13*n^4)*S[3, n])/(n^2*(1 + n)^2) - (16*(2 + 15*n + 15*n^2)*S[4, n])/(n*(1 + n)) - 192*S[5, n] - 832*S[-4, 1, n] + (896*S[-3, 1, n])/(n*(1 + n)) + 1152*S[-3, 2, n] + S[1, n]^2*((-32*(1 + 3*n + 3*n^2))/(n^3*(1 + n)^3) - 768*S[-2, 1, n]) - (32*(16 + 11*n + 15*n^2)*S[-2, 1, n])/(n^2*(1 + n)^2) + S[2, n]*((2*(-16 - 4*n + 12*n^2 + 19*n^3 + 9*n^4 + 9*n^5 + 3*n^6))/(n^3*(1 + n)^3) + 64*S[3, n] + 2176*S[-2, 1, n]) + (32*(-26 + 3*n + 3*n^2)*S[2, -2, n])/(n*(1 + n)) + S[-2, n]*((16*(2 + 8*n + 6*n^2 + 17*n^3 + 9*n^4 + 9*n^5 + 3*n^6))/(n^3*(1 + n)^3) + S[1, n]*((64*(1 - n + 3*n^2))/(n^2*(1 + n)^2) - 1408*S[2, n]) - (64*(-11 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) + 1536*S[3, n] + 128*S[-2, 1, n] - 2304*S[2, 1, n]) - 1472*S[3, -2, n] + (64*(-2 + 3*n + 3*n^2)*S[3, 1, n])/(n*(1 + n)) + 192*S[3, 2, n] + 192*S[4, 1, n] + 2304*S[-3, 1, 1, n] + 512*S[-2, 1, -2, n] + (384*(-4 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)) + S[1, n]*((4*(-44 - 120*n - 115*n^2 - 40*n^3 + 167*n^4 + 186*n^5 + 22*n^6))/(n^4*(1 + n)^4) - (64*(1 + 2*n)*S[2, n])/(n^2*(1 + n)^2) + 64*S[2, n]^2 - 192*S[3, n] + 64*S[4, n] - 1792*S[-3, 1, n] - (192*(-4 + n + n^2)*S[-2, 1, n])/(n*(1 + n)) + 1664*S[2, -2, n] + 256*S[3, 1, n] + 3072*S[-2, 1, 1, n]) + 2304*S[-2, 2, 1, n] + 2304*S[2, 1, -2, n] - 384*S[3, 1, 1, n] - 4608*S[-2, 1, 1, 1, n]);

Pqq2mcf3z3=CF^3*z3*((-24*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/(n^2*(1 + n)^2) - 192*S[-2, n]);

Pqq2mcacf2z3=CA*CF^2*z3*((36*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/(n^2*(1 + n)^2) + 288*S[-2, n]);

Pqq2mcacf2=CA*CF^2*(-(3456 + 17616*n + 32592*n^2 + 12280*n^3 - 34648*n^4 - 35089*n^5 + 3851*n^6 + 15646*n^7 + 15246*n^8 + 6795*n^9 + 1359*n^10)/(36*n^5*(1 + n)^5) + 672*S[-5, n] + S[-2, n]^2*((-16*(8 + 3*n + 3*n^2))/(n*(1 + n)) + 256*S[1, n]) + S[-4, n]*((8*(-210 + 97*n + 97*n^2))/(3*n*(1 + n)) + 1120*S[1, n]) + (176*S[2, n]^2)/3 + S[-3, n]*((-8*(450 + 507*n + 811*n^2 + 536*n^3 + 268*n^4))/(9*n^2*(1 + n)^2) + 480*S[-2, n] + (16*(108 + 31*n + 31*n^2)*S[1, n])/(3*n*(1 + n)) - 576*S[1, n]^2 + 2656*S[2, n]) + (-1)^n*((8*(-161 + 41*n + 382*n^2))/(9*(1 + n)^5) - (256*S[-2, n])/(1 + n)^3 - (16*(121 + 127*n)*S[1, n])/(3*(1 + n)^4) + (32*S[2, n])/(1 + n)^3) - (8*(-126 + 6*n + 427*n^2 + 770*n^3 + 385*n^4)*S[3, n])/(9*n^2*(1 + n)^2) + (8*(-30 + 151*n + 151*n^2)*S[4, n])/(3*n*(1 + n)) + 384*S[5, n] + 864*S[-4, 1, n] - (960*S[-3, 1, n])/(n*(1 + n)) - 1344*S[-3, 2, n] + S[2, n]*((2*(144 - 120*n + 488*n^2 + 1325*n^3 + 906*n^4 + 453*n^5))/(9*n^3*(1 + n)^2) - 32*S[3, n] - 2624*S[-2, 1, n]) + (16*(414 + 321*n + 625*n^2 + 536*n^3 + 268*n^4)*S[-2, 1, n])/(9*n^2*(1 + n)^2) + S[1, n]^2*(128*S[3, n] + 896*S[-2, 1, n]) - (16*(-174 + 31*n + 31*n^2)*S[2, -2, n])/(3*n*(1 + n)) + S[-2, n]*((-8*(72 + 228*n - 130*n^2 - 389*n^3 - 229*n^4 + 243*n^5 + 81*n^6))/(9*n^3*(1 + n)^3) + (32*(-81 + 31*n + 31*n^2)*S[2, n])/(3*n*(1 + n)) + S[1, n]*((-32*(54 + 45*n + 215*n^2 + 268*n^3 + 134*n^4))/(9*n^2*(1 + n)^2) + 1728*S[2, n]) - 1792*S[3, n] - 192*S[-2, 1, n] + 2688*S[2, 1, n]) + 1824*S[3, -2, n] - (32*(-24 + 29*n + 29*n^2)*S[3, 1, n])/(3*n*(1 + n)) - 384*S[3, 2, n] - 384*S[4, 1, n] - 2688*S[-3, 1, 1, n] - 768*S[-2, 1, -2, n] + S[1, n]*((-8*(-144 - 309*n - 395*n^2 - 617*n^3 + 245*n^4 + 731*n^5 + 135*n^6))/(9*n^4*(1 + n)^4) - (2144*S[2, n])/9 + (32*(-12 + 31*n + 31*n^2)*S[3, n])/(3*n*(1 + n)) + 160*S[4, n] + 1920*S[-3, 1, n] + (32*(-84 + 31*n + 31*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - 1856*S[2, -2, n] - 512*S[3, 1, n] - 3584*S[-2, 1, 1, n]) - (64*(-84 + 31*n + 31*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) - 2688*S[-2, 2, 1, n] - 2688*S[2, 1, -2, n] + 768*S[3, 1, 1, n] + 5376*S[-2, 1, 1, 1, n]);

Pqq2mca2cf=CA^2*CF*((2592 + 15840*n + 22824*n^2 - 18992*n^3 - 85692*n^4 - 135893*n^5 - 150929*n^6 - 86322*n^7 + 11770*n^8 + 24855*n^9 + 4971*n^10)/(108*n^5*(1 + n)^5) - 192*S[-5, n] + S[-4, n]*((-8*(-66 + 35*n + 35*n^2))/(3*n*(1 + n)) - 352*S[1, n]) + S[-2, n]^2*((24*(2 + n + n^2))/(n*(1 + n)) - 96*S[1, n]) + (-1)^n*((-16*(-47 + 17*n + 82*n^2))/(9*(1 + n)^5) + (96*S[-2, n])/(1 + n)^3 + (16*(47 + 41*n)*S[1, n])/(3*(1 + n)^4)) + S[-3, n]*((8*(135 + 177*n + 311*n^2 + 268*n^3 + 134*n^4))/(9*n^2*(1 + n)^2) - 160*S[-2, n] - (16*(24 + 11*n + 11*n^2)*S[1, n])/(3*n*(1 + n)) + 128*S[1, n]^2 - 768*S[2, n]) + (4*(-81 + 9*n + 398*n^2 + 778*n^3 + 389*n^4)*S[3, n])/(9*n^2*(1 + n)^2) - (8*(-24 + 55*n + 55*n^2)*S[4, n])/(3*n*(1 + n)) - 160*S[5, n] - 224*S[-4, 1, n] + (256*S[-3, 1, n])/(n*(1 + n)) + 384*S[-3, 2, n] + S[1, n]^2*(-64*S[3, n] - 256*S[-2, 1, n]) - (16*(135 + 111*n + 245*n^2 + 268*n^3 + 134*n^4)*S[-2, 1, n])/(9*n^2*(1 + n)^2) + S[2, n]*(-4172/27 + 768*S[-2, 1, n]) + (16*(-48 + 11*n + 11*n^2)*S[2, -2, n])/(3*n*(1 + n)) + S[-2, n]*((8*(27 + 78*n - 92*n^2 - 271*n^3 - 155*n^4 + 81*n^5 + 27*n^6))/(9*n^3*(1 + n)^3) + S[1, n]*((16*(45 + 54*n + 188*n^2 + 268*n^3 + 134*n^4))/(9*n^2*(1 + n)^2) - 512*S[2, n]) - (32*(-24 + 11*n + 11*n^2)*S[2, n])/(3*n*(1 + n)) + 512*S[3, n] + 64*S[-2, 1, n] - 768*S[2, 1, n]) - 544*S[3, -2, n] + (32*(-12 + 11*n + 11*n^2)*S[3, 1, n])/(3*n*(1 + n)) + 192*S[3, 2, n] + 192*S[4, 1, n] + 768*S[-3, 1, 1, n] + 256*S[-2, 1, -2, n] + (64*(-24 + 11*n + 11*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) + S[1, n]*((2*(-6 + 22*n + 36*n^2 + 100*n^3 + 851*n^4 + 1524*n^5 + 1542*n^6 + 980*n^7 + 245*n^8))/(3*n^4*(1 + n)^4) - (8*(-8 + 11*n + 11*n^2)*S[3, n])/(n*(1 + n)) - 128*S[4, n] - 512*S[-3, 1, n] - (32*(-24 + 11*n + 11*n^2)*S[-2, 1, n])/(3*n*(1 + n)) + 512*S[2, -2, n] + 256*S[3, 1, n] + 1024*S[-2, 1, 1, n]) + 768*S[-2, 2, 1, n] + 768*S[2, 1, -2, n] - 384*S[3, 1, 1, n] - 1536*S[-2, 1, 1, 1, n]);

Pqq2mca2cfz3=CA^2*CF*z3*((-12*(4 + 4*n + 9*n^2 + 10*n^3 + 5*n^4))/(n^2*(1 + n)^2) - 96*S[-2, n]);

Pqq2mcfnf2=CF*NF^2*((-24 + 16*n + 96*n^2 + 35*n^3 + 57*n^4 + 153*n^5 + 51*n^6)/(27*n^3*(1 + n)^3) - (16*S[1, n])/27 - (80*S[2, n])/27 + (16*S[3, n])/9);

Pqq2mcf2nf=CF^2*NF*((120 - 632*n^2 - 779*n^3 - 38*n^4 + 1123*n^5 + 1443*n^6 + 828*n^7 + 207*n^8)/(9*n^4*(1 + n)^4) - (128*S[-4, n])/3 + S[-3, n]*((32*(3 + 10*n + 10*n^2))/(9*n*(1 + n)) - (64*S[1, n])/3) + (-1)^n*((-128*(1 + 4*n))/(9*(1 + n)^4) + (64*S[1, n])/(3*(1 + n)^3)) + S[-2, n]*((-32*(-3 + 10*n + 16*n^2))/(9*n^2*(1 + n)^2) + (640*S[1, n])/9 - (128*S[2, n])/3) - (4*(-24 + 16*n + 79*n^2 + 30*n^3 + 15*n^4)*S[2, n])/(9*n^2*(1 + n)^2) - (32*S[2, n]^2)/3 + (16*(12 + 29*n + 29*n^2)*S[3, n])/(9*n*(1 + n)) - (128*S[4, n])/3 + S[1, n]*((-2*(-96 - 16*n + 160*n^2 + 165*n^3 + 330*n^4 + 165*n^5))/(9*n^3*(1 + n)^2) + (320*S[2, n])/9 - (128*S[3, n])/3 - (128*S[-2, 1, n])/3) - (64*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + (64*S[2, -2, n])/3 + (64*S[3, 1, n])/3 + (256*S[-2, 1, 1, n])/3);

Pqq2mcf2nfz3=CF^2*NF*z3*((-8*(2 + 3*n + 3*n^2))/(n*(1 + n)) + 32*S[1, n]);

Pqq2mcacfnf=CA*CF*NF*((-2*(144 - 156*n - 206*n^2 - 211*n^3 - 1392*n^4 - 463*n^5 + 810*n^6 + 270*n^7))/(27*n^4*(1 + n)^3) + (64*S[-4, n])/3 + S[-3, n]*((-16*(3 + 10*n + 10*n^2))/(9*n*(1 + n)) + (32*S[1, n])/3) + (-1)^n*((64*(1 + 4*n))/(9*(1 + n)^4) - (32*S[1, n])/(3*(1 + n)^3)) + (1336*S[2, n])/27 + S[-2, n]*((16*(-3 + 10*n + 16*n^2))/(9*n^2*(1 + n)^2) - (320*S[1, n])/9 + (64*S[2, n])/3) - (8*(3 + 14*n + 14*n^2)*S[3, n])/(3*n*(1 + n)) + (80*S[4, n])/3 + (32*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + S[1, n]*((-4*(18 + 36*n + 36*n^2 + 281*n^3 + 627*n^4 + 627*n^5 + 209*n^6))/(27*n^3*(1 + n)^3) + 16*S[3, n] + (64*S[-2, 1, n])/3) - (32*S[2, -2, n])/3 - (64*S[3, 1, n])/3 - (128*S[-2, 1, 1, n])/3);

Pqq2mcacfnfz3=CA*CF*NF*z3*((8*(2 + 3*n + 3*n^2))/(n*(1 + n)) - 32*S[1, n]);

Pqq2mdabc=(dabc*NF*((-4*(48 + 336*n + 1184*n^2 + 2412*n^3 + 3017*n^4 + 2416*n^5 + 1399*n^6 + 720*n^7 + 326*n^8 + 97*n^9 + 13*n^10))/(3*n^5*(1 + n)^5*(2 + n)^3) + (4*(2 + n + n^2)*S[-3, n])/(n^2*(1 + n)^2) - (2*(-144 - 768*n - 2032*n^2 - 3092*n^3 - 2951*n^4 - 1719*n^5 - 505*n^6 - 3*n^7 + 41*n^8 + 9*n^9)*S[1, n])/(3*n^4*(1 + n)^4*(2 + n)^3) + S[-2, n]*((-4*(-4 - 12*n - 23*n^2 - 21*n^3 - 8*n^4 + 3*n^5 + n^6))/((-1 + n)*n^3*(1 + n)^3*(2 + n)) - (8*(2 + n + n^2)^2*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + (-1)^n*((-4*(64 + 352*n + 816*n^2 + 1000*n^3 + 644*n^4 + 314*n^5 + 179*n^6 + 74*n^7 + 13*n^8))/(3*(-1 + n)*n^3*(1 + n)^4*(2 + n)^3) + (16*(16 + 72*n + 114*n^2 + 118*n^3 + 78*n^4 + 29*n^5 + 5*n^6)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3)) - (2*(2 + n + n^2)*S[3, n])/(n^2*(1 + n)^2) - (8*(2 + n + n^2)*S[-2, 1, n])/(n^2*(1 + n)^2)))/NC;



==> momp.m <==
(*
**********************************************************************************
*
* J. Bluemlein, M. Kauers, S. Klein, and C. Schneider: 
*
*                                     code:  momp.m [n even branch]
*
*--------------------------------------------------------------------------------
* Condition of use: citation of the publication:
* J. Bl\"umlein, M. Kauers, S. Klein, C. Schneider, arxiv:0902.4091
*-------------------------------------------------------------------------------- 
*
*
* Representation of: The different color and zeta value projections for the 
*                    unpolarized anomalous dimensions and Wilson coefficients 
*                    in deeply inelastic scattering to 3-loop order. 
*                    Complete algebraic reduction is applied.
*
* Number of functions    :  170
* **********************************************************************************
*)
Pqq0=CF*(-((2 + 3*n + 3*n^2)/(n*(1 + n))) + 4*S[1, n]);

Pqq1pcf2=CF^2*((16*(-1)^n)/(1 + n)^3 - (8 + 32*n + 40*n^2 + 59*n^3 + 9*n^4 + 9*n^5 + 3*n^6)/(2*n^3*(1 + n)^3) - 16*S[-3, n] + S[-2, n]*(16/(n*(1 + n)) - 32*S[1, n]) + S[1, n]*((8*(1 + 2*n))/(n^2*(1 + n)^2) - 16*S[2, n]) + (4*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 16*S[3, n] + 32*S[-2, 1, n]);

Pqq1pcacf=CA*CF*((-8*(-1)^n)/(1 + n)^3 - (-132 + 208*n + 851*n^2 + 757*n^3 + 153*n^4 + 51*n^5)/(18*n^2*(1 + n)^3) + 8*S[-3, n] + (268*S[1, n])/9 + S[-2, n]*(-8/(n*(1 + n)) + 16*S[1, n]) - (44*S[2, n])/3 + 8*S[3, n] - 16*S[-2, 1, n]);

Pqq1pcfnf=CF*NF*((-12 + 20*n + 47*n^2 + 6*n^3 + 3*n^4)/(9*n^2*(1 + n)^2) - (40*S[1, n])/9 + (8*S[2, n])/3);

Pqq2pcf3=CF^3*(-(32 + 208*n + 576*n^2 + 940*n^3 + 976*n^4 + 501*n^5 + 353*n^6 + 110*n^7 + 226*n^8 + 145*n^9 + 29*n^10)/(2*n^5*(1 + n)^5) - 576*S[-5, n] + S[-4, n]*((-16*(-26 + 9*n + 9*n^2))/(n*(1 + n)) - 832*S[1, n]) + S[-2, n]^2*(64/(n*(1 + n)) - 128*S[1, n]) + S[-3, n]*((16*(8 + 5*n + 9*n^2))/(n^2*(1 + n)^2) - 320*S[-2, n] - (32*(20 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 640*S[1, n]^2 - 2240*S[2, n]) - (16*(2 + 3*n + 3*n^2)*S[2, n]^2)/(n*(1 + n)) + (-1)^n*((16*(1 + 11*n + 2*n^2))/(1 + n)^5 + (128*S[-2, n])/(1 + n)^3 + (96*(3 + 5*n)*S[1, n])/(1 + n)^4 - (64*S[2, n])/(1 + n)^3) + (4*(-20 - 16*n + 13*n^2 + 26*n^3 + 13*n^4)*S[3, n])/(n^2*(1 + n)^2) - (16*(2 + 15*n + 15*n^2)*S[4, n])/(n*(1 + n)) - 192*S[5, n] - 832*S[-4, 1, n] + (896*S[-3, 1, n])/(n*(1 + n)) + 1152*S[-3, 2, n] + S[1, n]^2*((-32*(1 + 3*n + 3*n^2))/(n^3*(1 + n)^3) - 768*S[-2, 1, n]) - (32*(4 - n + 3*n^2)*S[-2, 1, n])/(n^2*(1 + n)^2) + S[2, n]*((2*(16 + 60*n + 76*n^2 + 83*n^3 + 9*n^4 + 9*n^5 + 3*n^6))/(n^3*(1 + n)^3) + 64*S[3, n] + 2176*S[-2, 1, n]) + (32*(-26 + 3*n + 3*n^2)*S[2, -2, n])/(n*(1 + n)) + S[-2, n]*((16*(2 + 4*n + 2*n^2 + n^3 + 9*n^4 + 9*n^5 + 3*n^6))/(n^3*(1 + n)^3) + S[1, n]*((-64*(5 + 7*n + 3*n^2))/(n^2*(1 + n)^2) - 1408*S[2, n]) - (64*(-11 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) + 1536*S[3, n] + 128*S[-2, 1, n] - 2304*S[2, 1, n]) - 1472*S[3, -2, n] + (64*(-2 + 3*n + 3*n^2)*S[3, 1, n])/(n*(1 + n)) + 192*S[3, 2, n] + 192*S[4, 1, n] + 2304*S[-3, 1, 1, n] + 512*S[-2, 1, -2, n] + (384*(-4 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)) + S[1, n]*((4*(52 + 160*n + 197*n^2 + 88*n^3 + 23*n^4 - 54*n^5 + 22*n^6))/(n^4*(1 + n)^4) - (64*(1 + 2*n)*S[2, n])/(n^2*(1 + n)^2) + 64*S[2, n]^2 - 192*S[3, n] + 64*S[4, n] - 1792*S[-3, 1, n] - (192*(-4 + n + n^2)*S[-2, 1, n])/(n*(1 + n)) + 1664*S[2, -2, n] + 256*S[3, 1, n] + 3072*S[-2, 1, 1, n]) + 2304*S[-2, 2, 1, n] + 2304*S[2, 1, -2, n] - 384*S[3, 1, 1, n] - 4608*S[-2, 1, 1, 1, n]);

Pqq2pcf3z3=CF^3*z3*((-24*(-4 - 4*n + n^2 + 10*n^3 + 5*n^4))/(n^2*(1 + n)^2) - 192*S[-2, n]);

Pqq2pcacf2=CA*CF^2*(-(-1584 - 2560*n + 4120*n^2 + 12528*n^3 + 11103*n^4 + 24524*n^5 + 8274*n^6 + 5436*n^7 + 1359*n^8)/(36*n^4*(1 + n)^4) + 672*S[-5, n] + S[-2, n]^2*((-16*(8 + 3*n + 3*n^2))/(n*(1 + n)) + 256*S[1, n]) + S[-4, n]*((8*(-210 + 97*n + 97*n^2))/(3*n*(1 + n)) + 1120*S[1, n]) + (176*S[2, n]^2)/3 + S[-3, n]*((-8*(126 + 183*n + 487*n^2 + 536*n^3 + 268*n^4))/(9*n^2*(1 + n)^2) + 480*S[-2, n] + (16*(108 + 31*n + 31*n^2)*S[1, n])/(3*n*(1 + n)) - 576*S[1, n]^2 + 2656*S[2, n]) + (-1)^n*((8*(-125 + 346*n))/(9*(1 + n)^4) - (256*S[-2, n])/(1 + n)^3 - (16*(73 + 103*n)*S[1, n])/(3*(1 + n)^4) + (32*S[2, n])/(1 + n)^3) - (8*(-126 + 6*n + 427*n^2 + 770*n^3 + 385*n^4)*S[3, n])/(9*n^2*(1 + n)^2) + (8*(-30 + 151*n + 151*n^2)*S[4, n])/(3*n*(1 + n)) + 384*S[5, n] + 864*S[-4, 1, n] - (960*S[-3, 1, n])/(n*(1 + n)) - 1344*S[-3, 2, n] + S[2, n]*((2*(-264 + 80*n + 1525*n^2 + 2231*n^3 + 1359*n^4 + 453*n^5))/(9*n^2*(1 + n)^3) - 32*S[3, n] - 2624*S[-2, 1, n]) + (16*(90 - 3*n + 301*n^2 + 536*n^3 + 268*n^4)*S[-2, 1, n])/(9*n^2*(1 + n)^2) + S[1, n]^2*(128*S[3, n] + 896*S[-2, 1, n]) - (16*(-174 + 31*n + 31*n^2)*S[2, -2, n])/(3*n*(1 + n)) + S[-2, n]*((-8*(-60 - 526*n - 1181*n^2 - 337*n^3 + 243*n^4 + 81*n^5))/(9*n^2*(1 + n)^3) + (32*(-81 + 31*n + 31*n^2)*S[2, n])/(3*n*(1 + n)) + S[1, n]*((-32*(-72 - 81*n + 89*n^2 + 268*n^3 + 134*n^4))/(9*n^2*(1 + n)^2) + 1728*S[2, n]) - 1792*S[3, n] - 192*S[-2, 1, n] + 2688*S[2, 1, n]) + 1824*S[3, -2, n] - (32*(-24 + 29*n + 29*n^2)*S[3, 1, n])/(3*n*(1 + n)) - 384*S[3, 2, n] - 384*S[4, 1, n] - 2688*S[-3, 1, 1, n] - 768*S[-2, 1, -2, n] + S[1, n]*((-8*(216 + 621*n + 487*n^2 - 569*n^3 - 1039*n^4 - 649*n^5 + 135*n^6))/(9*n^4*(1 + n)^4) - (2144*S[2, n])/9 + (32*(-12 + 31*n + 31*n^2)*S[3, n])/(3*n*(1 + n)) + 160*S[4, n] + 1920*S[-3, 1, n] + (32*(-84 + 31*n + 31*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - 1856*S[2, -2, n] - 512*S[3, 1, n] - 3584*S[-2, 1, 1, n]) - (64*(-84 + 31*n + 31*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) - 2688*S[-2, 2, 1, n] - 2688*S[2, 1, -2, n] + 768*S[3, 1, 1, n] + 5376*S[-2, 1, 1, 1, n]);

Pqq2pcacf2z3=CA*CF^2*z3*((36*(-4 - 4*n + n^2 + 10*n^3 + 5*n^4))/(n^2*(1 + n)^2) + 288*S[-2, n]);

Pqq2pca2cf=CA^2*CF*((-2904 + 1216*n + 10692*n^2 - 40901*n^3 - 92033*n^4 - 57138*n^5 + 10762*n^6 + 24855*n^7 + 4971*n^8)/(108*n^3*(1 + n)^5) - 192*S[-5, n] + S[-4, n]*((-8*(-66 + 35*n + 35*n^2))/(3*n*(1 + n)) - 352*S[1, n]) + S[-2, n]^2*((24*(2 + n + n^2))/(n*(1 + n)) - 96*S[1, n]) + (-1)^n*((-16*(-29 + 80*n + 91*n^2))/(9*(1 + n)^5) + (96*S[-2, n])/(1 + n)^3 + (16*(23 + 29*n)*S[1, n])/(3*(1 + n)^4)) + S[-3, n]*((8*(27 + 69*n + 203*n^2 + 268*n^3 + 134*n^4))/(9*n^2*(1 + n)^2) - 160*S[-2, n] - (16*(24 + 11*n + 11*n^2)*S[1, n])/(3*n*(1 + n)) + 128*S[1, n]^2 - 768*S[2, n]) + (4*(-81 + 9*n + 398*n^2 + 778*n^3 + 389*n^4)*S[3, n])/(9*n^2*(1 + n)^2) - (8*(-24 + 55*n + 55*n^2)*S[4, n])/(3*n*(1 + n)) - 160*S[5, n] - 224*S[-4, 1, n] + (256*S[-3, 1, n])/(n*(1 + n)) + 384*S[-3, 2, n] + S[1, n]^2*(-64*S[3, n] - 256*S[-2, 1, n]) - (16*(27 + 3*n + 137*n^2 + 268*n^3 + 134*n^4)*S[-2, 1, n])/(9*n^2*(1 + n)^2) + S[2, n]*(-4172/27 + 768*S[-2, 1, n]) + (16*(-48 + 11*n + 11*n^2)*S[2, -2, n])/(3*n*(1 + n)) + S[-2, n]*((8*(-9 - 48*n - 272*n^2 - 595*n^3 - 209*n^4 + 81*n^5 + 27*n^6))/(9*n^3*(1 + n)^3) + S[1, n]*((16*(-27 - 18*n + 116*n^2 + 268*n^3 + 134*n^4))/(9*n^2*(1 + n)^2) - 512*S[2, n]) - (32*(-24 + 11*n + 11*n^2)*S[2, n])/(3*n*(1 + n)) + 512*S[3, n] + 64*S[-2, 1, n] - 768*S[2, 1, n]) - 544*S[3, -2, n] + (32*(-12 + 11*n + 11*n^2)*S[3, 1, n])/(3*n*(1 + n)) + 192*S[3, 2, n] + 192*S[4, 1, n] + 768*S[-3, 1, 1, n] + 256*S[-2, 1, -2, n] + (64*(-24 + 11*n + 11*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)) + S[1, n]*((2*(90 + 222*n + 156*n^2 - 60*n^3 + 211*n^4 + 964*n^5 + 1542*n^6 + 980*n^7 + 245*n^8))/(3*n^4*(1 + n)^4) - (8*(-8 + 11*n + 11*n^2)*S[3, n])/(n*(1 + n)) - 128*S[4, n] - 512*S[-3, 1, n] - (32*(-24 + 11*n + 11*n^2)*S[-2, 1, n])/(3*n*(1 + n)) + 512*S[2, -2, n] + 256*S[3, 1, n] + 1024*S[-2, 1, 1, n]) + 768*S[-2, 2, 1, n] + 768*S[2, 1, -2, n] - 384*S[3, 1, 1, n] - 1536*S[-2, 1, 1, 1, n]);

Pqq2pca2cfz3=CA^2*CF*z3*((-12*(-4 - 4*n + n^2 + 10*n^3 + 5*n^4))/(n^2*(1 + n)^2) - 96*S[-2, n]);

Pqq2pcf2nf=CF^2*NF*((-72 - 160*n - 8*n^2 + 453*n^3 + 1338*n^4 + 2291*n^5 + 1491*n^6 + 828*n^7 + 207*n^8)/(9*n^4*(1 + n)^4) - (128*S[-4, n])/3 + S[-3, n]*((32*(3 + 10*n + 10*n^2))/(9*n*(1 + n)) - (64*S[1, n])/3) + (-1)^n*((-128*(1 + 4*n))/(9*(1 + n)^4) + (64*S[1, n])/(3*(1 + n)^3)) + S[-2, n]*((-32*(-3 + 10*n + 16*n^2))/(9*n^2*(1 + n)^2) + (640*S[1, n])/9 - (128*S[2, n])/3) - (4*(-24 + 16*n + 79*n^2 + 30*n^3 + 15*n^4)*S[2, n])/(9*n^2*(1 + n)^2) - (32*S[2, n]^2)/3 + (16*(12 + 29*n + 29*n^2)*S[3, n])/(9*n*(1 + n)) - (128*S[4, n])/3 + S[1, n]*((-2*(80 + 336*n + 517*n^2 + 495*n^3 + 495*n^4 + 165*n^5))/(9*n^2*(1 + n)^3) + (320*S[2, n])/9 - (128*S[3, n])/3 - (128*S[-2, 1, n])/3) - (64*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + (64*S[2, -2, n])/3 + (64*S[3, 1, n])/3 + (256*S[-2, 1, 1, n])/3);

Pqq2pcf2nfz3=CF^2*NF*z3*((-8*(2 + 3*n + 3*n^2))/(n*(1 + n)) + 32*S[1, n]);

Pqq2pcfnf2=CF*NF^2*((-24 + 16*n + 96*n^2 + 35*n^3 + 57*n^4 + 153*n^5 + 51*n^6)/(27*n^3*(1 + n)^3) - (16*S[1, n])/27 - (80*S[2, n])/27 + (16*S[3, n])/9);

Pqq2pcacfnf=CA*CF*NF*((-2*(-132 + 106*n + 507*n^2 - 571*n^3 - 979*n^4 + 383*n^5 + 1080*n^6 + 270*n^7))/(27*n^3*(1 + n)^4) + (64*S[-4, n])/3 + S[-3, n]*((-16*(3 + 10*n + 10*n^2))/(9*n*(1 + n)) + (32*S[1, n])/3) + (-1)^n*((64*(1 + 4*n))/(9*(1 + n)^4) - (32*S[1, n])/(3*(1 + n)^3)) + (1336*S[2, n])/27 + S[-2, n]*((16*(-3 + 10*n + 16*n^2))/(9*n^2*(1 + n)^2) - (320*S[1, n])/9 + (64*S[2, n])/3) - (8*(3 + 14*n + 14*n^2)*S[3, n])/(3*n*(1 + n)) + (80*S[4, n])/3 + (32*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + S[1, n]*((-4*(-54 - 108*n - 108*n^2 + 137*n^3 + 627*n^4 + 627*n^5 + 209*n^6))/(27*n^3*(1 + n)^3) + 16*S[3, n] + (64*S[-2, 1, n])/3) - (32*S[2, -2, n])/3 - (64*S[3, 1, n])/3 - (128*S[-2, 1, 1, n])/3);

Pqq2pcacfnfz3=CA*CF*NF*z3*((8*(2 + 3*n + 3*n^2))/(n*(1 + n)) - 32*S[1, n]);

Pps1cfnf=(-4*CF*(2 + 5*n + n^2)*(4 + 4*n + 7*n^2 + 5*n^3)*NF)/((-1 + n)*n^3*(1 + n)^3*(2 + n)^2);

Pps2cfnf2=CF*NF^2*((-8*(144 - 48*n - 1496*n^2 - 2672*n^3 - 2103*n^4 - 1689*n^5 - 317*n^6 + 1353*n^7 + 1200*n^8 + 392*n^9 + 52*n^10))/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) + (8*(-48 - 104*n - 56*n^2 - 86*n^3 - 11*n^4 + 68*n^5 + 37*n^6 + 8*n^7)*S[1, n])/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - (4*(2 + n + n^2)^2*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (4*(2 + n + n^2)^2*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)));

Pps2cacfnf=CA*CF*NF*((4*(-6912 - 42912*n - 109968*n^2 - 183088*n^3 - 293880*n^4 - 421954*n^5 - 357069*n^6 - 120782*n^7 + 23170*n^8 + 67882*n^9 + 102402*n^10 + 90274*n^11 + 40614*n^12 + 8804*n^13 + 731*n^14))/(27*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^4) + (8*(2 + n + n^2)*(10 + 7*n + 7*n^2)*S[-3, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (2*(2 + n + n^2)*(-24 - 80*n - 32*n^2 + 113*n^3 + 99*n^4 + 51*n^5 + 17*n^6)*S[1, n]^2)/(3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) - (8*(2 + n + n^2)^2*S[1, n]^3)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[-2, n]*((8*(40 + 132*n + 158*n^2 + 155*n^3 + 102*n^4 + 37*n^5 + 14*n^6 + 2*n^7))/((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + (16*(2 + n + n^2)^2*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + (-1)^n*((-32*(192 + 1760*n + 7040*n^2 + 17068*n^3 + 24861*n^4 + 22898*n^5 + 14498*n^6 + 6903*n^7 + 2553*n^8 + 646*n^9 + 77*n^10))/(9*(-1 + n)*n^3*(1 + n)^5*(2 + n)^4) + (32*(16 + 72*n + 114*n^2 + 118*n^3 + 78*n^4 + 29*n^5 + 5*n^6)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3)) + (2*(2 + n + n^2)*(-24 - 128*n + 64*n^2 + 65*n^3 + 39*n^4 + 99*n^5 + 29*n^6)*S[2, n])/(3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + S[1, n]*((-4*(72 + 924*n + 298*n^2 - 3359*n^3 - 3663*n^4 - 2352*n^5 - 2360*n^6 + 78*n^7 + 1458*n^8 + 713*n^9 + 127*n^10))/(9*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^2) + (8*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + (4*(2 + n + n^2)*(58 + 23*n + 23*n^2)*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (16*(2 + n + n^2)*(2 + 3*n + 3*n^2)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (16*(2 + n + n^2)^2*S[2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)));

Pps2nfcacfnfz3=(-48*CA*CF*(2 + n + n^2)^2*NF*z3)/((-1 + n)*n^2*(1 + n)^2*(2 + n));

Pps2cf2nf=CF^2*NF*((-2*(256 + 1504*n + 4176*n^2 + 8160*n^3 + 12760*n^4 + 14934*n^5 + 13445*n^6 + 10189*n^7 + 6831*n^8 + 3868*n^9 + 1619*n^10 + 417*n^11 + 49*n^12))/((-1 + n)*n^5*(1 + n)^5*(2 + n)^3) - (2*(2 + n + n^2)*(4 + 20*n + 25*n^2 + 10*n^3 + 5*n^4)*S[1, n]^2)/((-1 + n)*n^3*(1 + n)^3*(2 + n)) + (8*(2 + n + n^2)^2*S[1, n]^3)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (2*(-112 - 352*n - 416*n^2 - 420*n^3 - 213*n^4 + 11*n^5 + 25*n^6 + 5*n^7)*S[2, n])/((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + S[1, n]*((8*(96 + 400*n + 824*n^2 + 1116*n^3 + 1124*n^4 + 724*n^5 + 410*n^6 + 345*n^7 + 219*n^8 + 69*n^9 + 9*n^10))/((-1 + n)*n^4*(1 + n)^4*(2 + n)^3) - (8*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) - (56*(2 + n + n^2)^2*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (16*(2 + n + n^2)^2*S[2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)));

Pps2cf2nfz3=(48*CF^2*(2 + n + n^2)^2*NF*z3)/((-1 + n)*n^2*(1 + n)^2*(2 + n));

Pqg0=(-2*(2 + n + n^2)*NF)/(n*(1 + n)*(2 + n));

Pqg1canf=CA*NF*((16*(-1)^n*(5 + 7*n + 4*n^2 + n^3))/((1 + n)^3*(2 + n)^3) - (4*(16 + 48*n + 56*n^2 + 52*n^3 + 25*n^4 + 23*n^5 + 14*n^6 + 5*n^7 + n^8))/((-1 + n)*n^3*(1 + n)^2*(2 + n)^3) + (8*(2 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) - (16*(3 + 2*n)*S[1, n])/((1 + n)^2*(2 + n)^2) + (4*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)*(2 + n)) + (4*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n)));

Pqg1cfnf=CF*NF*((-2*(4 + 8*n + 25*n^2 + 51*n^3 + 36*n^4 + 15*n^5 + 5*n^6))/(n^3*(1 + n)^3*(2 + n)) + (8*S[1, n])/n^2 - (4*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)*(2 + n)) + (4*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n)));

Pqg2canf2=CA*NF^2*((-16*(-1)^n*(16 + 107*n + 166*n^2 + 117*n^3 + 43*n^4 + 7*n^5))/(9*(1 + n)^4*(2 + n)^4) + (2*(1152 + 7296*n + 19904*n^2 + 30864*n^3 + 25512*n^4 + 4616*n^5 - 11780*n^6 - 7723*n^7 + 5333*n^8 + 9398*n^9 + 5362*n^10 + 1485*n^11 + 165*n^12))/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^4) + (16*(2 + n + n^2)*S[-3, n])/(3*n*(1 + n)*(2 + n)) - (16*(10 + 8*n + 5*n^2)*S[-2, n])/(9*n*(1 + n)*(2 + n)) - (8*(20 + 49*n + 41*n^2 + 20*n^3 + 5*n^4)*S[1, n]^2)/(9*n*(1 + n)^2*(2 + n)^2) + (4*(2 + n + n^2)*S[1, n]^3)/(9*n*(1 + n)*(2 + n)) - (8*(20 + 43*n + 47*n^2 + 26*n^3 + 5*n^4)*S[2, n])/(9*n*(1 + n)^2*(2 + n)^2) + S[1, n]*((8*(152 + 712*n + 1362*n^2 + 1153*n^3 + 492*n^4 + 124*n^5 + 19*n^6))/(27*n*(1 + n)^3*(2 + n)^3) - (4*(2 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + (8*(2 + n + n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) + (16*(2 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n)));

Pqg2cfnf2=CF*NF^2*((-27648 - 122112*n - 269760*n^2 - 455168*n^3 - 586928*n^4 - 479472*n^5 - 267524*n^6 - 95592*n^7 + 32283*n^8 + 72446*n^9 + 46649*n^10 + 17916*n^11 + 4925*n^12 + 990*n^13 + 99*n^14)/(54*(-1 + n)*n^5*(1 + n)^5*(2 + n)^4) + (4*(6 + 29*n + 13*n^2 + 10*n^3)*S[1, n]^2)/(9*n^2*(1 + n)*(2 + n)) - (4*(2 + n + n^2)*S[1, n]^3)/(9*n*(1 + n)*(2 + n)) + (4*(2 + 3*n + 5*n^2)*S[2, n])/(3*n^2*(1 + n)*(2 + n)) + S[1, n]*((-4*(120 + 412*n + 426*n^2 + 145*n^3 + 47*n^4))/(27*n^2*(1 + n)^2*(2 + n)) - (4*(2 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + (40*(2 + n + n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)));

Pqg2ca2nf=CA^2*NF*((-2*(27648 + 160128*n + 449664*n^2 + 932960*n^3 + 1682560*n^4 + 2463856*n^5 + 2446192*n^6 + 1259534*n^7 - 59212*n^8 - 651563*n^9 - 739675*n^10 - 556069*n^11 - 223921*n^12 - 10229*n^13 + 25363*n^14 + 8151*n^15 + 741*n^16))/(27*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^5) + (24*(2 + n + n^2)*S[-4, n])/(n*(1 + n)*(2 + n)) - (24*(2 + n + n^2)*S[-2, n]^2)/(n*(1 + n)*(2 + n)) - (2*(48 + 28*n + 268*n^2 - 13*n^3 - 87*n^4 + 33*n^5 + 11*n^6)*S[1, n]^3)/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (4*(2 + n + n^2)*S[1, n]^4)/(3*n*(1 + n)*(2 + n)) + S[-3, n]*((-8*(-108 - 176*n - 263*n^2 - 247*n^3 - 114*n^4 + 33*n^5 + 11*n^6))/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (128*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + (4*(-432 - 1368*n + 176*n^2 + 1518*n^3 + 1251*n^4 - 490*n^5 - 536*n^6 + 857*n^7 + 1040*n^8 + 491*n^9 + 85*n^10)*S[2, n])/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) - (4*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) + S[1, n]^2*((4*(-432 - 648*n + 608*n^2 + 1078*n^3 - 205*n^4 - 405*n^5 + 505*n^6 + 478*n^7 + 250*n^8 + 67*n^9))/(9*(-1 + n)^2*n^3*(1 + n)^2*(2 + n)^3) - (40*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + S[-2, n]*((8*(648 + 2916*n + 3802*n^2 + 2191*n^3 + 1165*n^4 + 1841*n^5 + 2410*n^6 + 1616*n^7 + 597*n^8 + 94*n^9))/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) - (16*(-12 + 4*n + 13*n^2 - 32*n^3 - 23*n^4 + 2*n^5)*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (48*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)*(2 + n)) + (80*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + (-1)^n*((-8*(1536 + 14848*n + 63360*n^2 + 163106*n^3 + 258308*n^4 + 262979*n^5 + 191350*n^6 + 119176*n^7 + 68575*n^8 + 30120*n^9 + 7757*n^10 + 837*n^11))/(9*(-1 + n)*n^3*(1 + n)^5*(2 + n)^5) - (96*(5 + 7*n + 4*n^2 + n^3)*S[-2, n])/((1 + n)^3*(2 + n)^3) + (64*(16 + 96*n + 260*n^2 + 313*n^3 + 261*n^4 + 193*n^5 + 110*n^6 + 40*n^7 + 7*n^8)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^4*(2 + n)^4) - (32*(5 + 7*n + 4*n^2 + n^3)*S[1, n]^2)/((1 + n)^3*(2 + n)^3) - (32*(5 + 7*n + 4*n^2 + n^3)*S[2, n])/((1 + n)^3*(2 + n)^3)) - (4*(-996 - 872*n - 1001*n^2 - 751*n^3 - 456*n^4 + 33*n^5 + 11*n^6)*S[3, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (8*(2 + n + n^2)*S[4, n])/(n*(1 + n)*(2 + n)) + (128*(2 + n + n^2)*S[-3, 1, n])/(n*(1 + n)*(2 + n)) - (16*(4 - 4*n + 9*n^2 + 54*n^3 + 33*n^4)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (112*(2 + n + n^2)*S[2, -2, n])/(n*(1 + n)*(2 + n)) - (8*(2 + n + n^2)*(24 + 2*n + 13*n^2 + 22*n^3 + 11*n^4)*S[2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + S[1, n]*((-2*(-2592 - 864*n - 18864*n^2 - 66848*n^3 - 82770*n^4 - 82906*n^5 - 135872*n^6 - 131260*n^7 - 29673*n^8 + 48791*n^9 + 45984*n^10 + 17260*n^11 + 3683*n^12 + 475*n^13))/(27*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4) + (2*(144 + 172*n - 164*n^2 + 371*n^3 + 345*n^4 - 15*n^5 + 11*n^6)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (176*(2 + n + n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + (128*(2 + n + n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n)) + (32*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) - (32*(2 + n + n^2)*S[3, 1, n])/(n*(1 + n)*(2 + n)) - (192*(2 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)*(2 + n)));

Pqg2ca2nfz3=CA^2*NF*z3*((24*(-2 + n)*(3 + n)*(4 + 4*n + 7*n^2 + 6*n^3 + 3*n^4))/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (48*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n)));

Pqg2cacfnf=CA*CF*NF*((-110592 - 769536*n - 2714496*n^2 - 6885952*n^3 - 13294752*n^4 - 20274800*n^5 - 25503304*n^6 - 25515788*n^7 - 19295526*n^8 - 11110175*n^9 - 5110704*n^10 - 1891921*n^11 - 526814*n^12 - 104497*n^13 - 15012*n^14 - 1251*n^15 - 864*(-1)^n*(-1 + n)*n^5*(1070 + 4542*n + 8044*n^2 + 7710*n^3 + 4310*n^4 + 1403*n^5 + 248*n^6 + 19*n^7))/(108*(-1 + n)*n^5*(1 + n)^5*(2 + n)^5) + (56*(2 + n + n^2)*S[-4, n])/(n*(1 + n)*(2 + n)) + (8*(8 - 6*n - 5*n^2 + 8*n^3 + 3*n^4)*S[-3, n])/(n^2*(1 + n)^2*(2 + n)) + (24*(2 + n + n^2)*S[-2, n]^2)/(n*(1 + n)*(2 + n)) + (4*(84 + 140*n + 137*n^2 - 122*n^3 - 117*n^4 + 12*n^5 + 10*n^6)*S[1, n]^3)/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (8*(2 + n + n^2)*S[1, n]^4)/(3*n*(1 + n)*(2 + n)) + (2*(384 + 1816*n + 2900*n^2 + 2690*n^3 + 1999*n^4 + 1184*n^5 + 484*n^6 + 190*n^7 + 125*n^8 + 36*n^9 - 48*(-1)^n*(-1 + n)*n^3*(5 + 7*n + 4*n^2 + n^3))*S[2, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) - (16*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) + S[-2, n]*((-8*(-12*(-1)^n*n^3*(5 + 7*n + 4*n^2 + n^3) + (1 + n)*(48 - 40*n - 204*n^2 - 310*n^3 - 168*n^4 - 19*n^5 + 3*n^6)))/(n^3*(1 + n)^3*(2 + n)^3) + (32*(-2 - 14*n - 13*n^2 + n^3)*S[1, n])/(n^2*(1 + n)^2*(2 + n)) + (48*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)*(2 + n)) + (16*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + S[1, n]^2*((-2*(1152 + 3768*n + 5204*n^2 + 6698*n^3 + 4199*n^4 + 1912*n^5 + 1568*n^6 + 538*n^7 + 9*n^8 + 8*n^9 - 144*(-1)^n*(-1 + n)*n^3*(5 + 7*n + 4*n^2 + n^3)))/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + (40*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - (4*(624 - 76*n + 272*n^2 + 967*n^3 + 477*n^4 + 21*n^5 + 19*n^6)*S[3, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (32*(4 - 6*n - 7*n^2 + n^3)*S[-2, 1, n])/(n^2*(1 + n)^2*(2 + n)) - (16*(2 + n + n^2)*S[2, -2, n])/(n*(1 + n)*(2 + n)) + (24*(2 + n + n^2)^2*S[2, 1, n])/((-1 + n)*n*(1 + n)*(2 + n)^2) + S[1, n]*((4*(108*(-1)^n*(-1 + n)*n^4*(1 + n)*(130 + 267*n + 211*n^2 + 78*n^3 + 12*n^4) + (2 + n)*(5184 + 25488*n + 51432*n^2 + 46556*n^3 + 26914*n^4 + 28834*n^5 + 33624*n^6 + 26961*n^7 + 19197*n^8 + 11113*n^9 + 3725*n^10 + 476*n^11)))/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^4) + (4*(84 + 128*n - 259*n^2 - 335*n^3 - 72*n^4 + 21*n^5 + n^6)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (160*(2 + n + n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) - (96*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) + (16*(2 + n + n^2)*S[3, 1, n])/(n*(1 + n)*(2 + n)) - (64*(2 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)*(2 + n)) + (48*(2 + n + n^2)*S[2, 1, 1, n])/(n*(1 + n)*(2 + n)));

Pqg2cacfnfz3=CA*CF*NF*z3*((-48*(-16 - 14*n^2 - 25*n^3 - 5*n^4 + 9*n^5 + 3*n^6))/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (48*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n)));

Pqg2cf2nf=CF^2*NF*(-(2048 + 13824*n + 51072*n^2 + 125120*n^3 + 203616*n^4 + 254352*n^5 + 334904*n^6 + 428596*n^7 + 396242*n^8 + 234833*n^9 + 85521*n^10 + 17962*n^11 + 1856*n^12 + 65*n^13 + 5*n^14)/(4*n^5*(1 + n)^5*(2 + n)^5) - (48*(2 + n + n^2)*S[-4, n])/(n*(1 + n)*(2 + n)) - (16*(2 + n + n^2)*S[-2, n]^2)/(n*(1 + n)*(2 + n)) + (-1)^n*((16*(518 + 2568*n + 5079*n^2 + 5365*n^3 + 3329*n^4 + 1230*n^5 + 254*n^6 + 23*n^7))/((1 + n)^5*(2 + n)^5) - (64*(5 + 7*n + 4*n^2 + n^3)*S[-2, n])/((1 + n)^3*(2 + n)^3)) - (2*(40 + 122*n + 171*n^2 + 149*n^3 + 77*n^4 + 43*n^5 + 14*n^6)*S[1, n]^2)/(n^3*(1 + n)^3*(2 + n)) - (2*(-20 - 52*n - 37*n^2 - 6*n^3 + 3*n^4)*S[1, n]^3)/(3*n^2*(1 + n)^2*(2 + n)) - (4*(2 + n + n^2)*S[1, n]^4)/(3*n*(1 + n)*(2 + n)) + S[-2, n]*((16*(32 + 56*n + 28*n^2 + 22*n^3 + 39*n^4 + 52*n^5 + 39*n^6 + 14*n^7 + 2*n^8))/(n^3*(1 + n)^3*(2 + n)^3) - (64*(2 - n + n^2)*S[1, n])/(n^2*(1 + n)*(2 + n))) + S[-3, n]*((-32*(-1 + n))/((1 + n)^2*(2 + n)) - (64*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + (2*(24 + 54*n + 109*n^2 + 227*n^3 + 179*n^4 + 93*n^5 + 26*n^6)*S[2, n])/(n^3*(1 + n)^3*(2 + n)) - (12*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) - (4*(4 + 8*n - 13*n^2 + 30*n^3 + 3*n^4)*S[3, n])/(3*n^2*(1 + n)^2*(2 + n)) - (40*(2 + n + n^2)*S[4, n])/(n*(1 + n)*(2 + n)) + (64*(2 + n + n^2)*S[-3, 1, n])/(n*(1 + n)*(2 + n)) + (64*(2 - n + n^2)*S[-2, 1, n])/(n^2*(1 + n)*(2 + n)) - (32*(2 + n + n^2)*S[2, -2, n])/(n*(1 + n)*(2 + n)) - (32*(2 + n + n^2)*S[2, 1, n])/(n^2*(1 + n)^2*(2 + n)) + S[1, n]*((-2*(-56 - 216*n - 354*n^2 - 442*n^3 - 502*n^4 - 297*n^5 - 33*n^6 + 43*n^7 + 17*n^8))/(n^4*(1 + n)^4*(2 + n)) - (2*(12 + 60*n + 67*n^2 + 34*n^3 + 3*n^4)*S[2, n])/(n^2*(1 + n)^2*(2 + n)) - (176*(2 + n + n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + (64*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) + (16*(2 + n + n^2)*S[3, 1, n])/(n*(1 + n)*(2 + n)) - (48*(2 + n + n^2)*S[2, 1, 1, n])/(n*(1 + n)*(2 + n)));

Pqg2cf2nfz3=(24*CF^2*(-1 + n)*(-2 + 3*n + 3*n^2)*NF*z3)/(n^2*(1 + n)^2);

Pgq0=(-2*CF*(2 + n + n^2))/((-1 + n)*n*(1 + n));

Pgq1cf2=CF^2*((2*(-4 - 12*n - n^2 + 28*n^3 + 43*n^4 + 30*n^5 + 12*n^6))/((-1 + n)*n^3*(1 + n)^3) - (4*(10 + 17*n + 8*n^2 + 5*n^3)*S[1, n])/((-1 + n)*n*(1 + n)^2) + (4*(2 + n + n^2)*S[1, n]^2)/((-1 + n)*n*(1 + n)) + (4*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n)));

Pgq1cacf=CA*CF*((-8*(-1)^n*(2 + 6*n + 5*n^2 + 3*n^3))/((-1 + n)*n^2*(1 + n)^3) - (4*(144 + 432*n - 152*n^2 - 900*n^3 - 275*n^4 + 592*n^5 + 834*n^6 + 512*n^7 + 109*n^8))/(9*(-1 + n)^2*n^3*(1 + n)^2*(2 + n)^2) + (8*(2 + n + n^2)*S[-2, n])/((-1 + n)*n*(1 + n)) + (4*(-12 - 22*n + 41*n^2 + 17*n^4)*S[1, n])/(3*(-1 + n)^2*n^2*(1 + n)) - (4*(2 + n + n^2)*S[1, n]^2)/((-1 + n)*n*(1 + n)) + (4*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n)));

Pgq1cfnf=CF*NF*((8*(16 + 27*n + 13*n^2 + 8*n^3))/(9*(-1 + n)*n*(1 + n)^2) - (8*(2 + n + n^2)*S[1, n])/(3*(-1 + n)*n*(1 + n)));

Pgq2cf3=CF^3*(-(128 + 576*n + 1368*n^2 + 2540*n^3 + 2442*n^4 + 903*n^5 - 2225*n^6 - 5578*n^7 - 2180*n^8 + 791*n^9 + 211*n^10)/(4*(-1 + n)*n^5*(1 + n)^5) - (48*(2 + n + n^2)*S[-4, n])/((-1 + n)*n*(1 + n)) - (48*(2 + n + n^2)*S[-2, n]^2)/((-1 + n)*n*(1 + n)) + (-1)^n*((-16*(2 - 2*n - 33*n^2 - 65*n^3 - 76*n^4 - 29*n^5 + 62*n^6 + 45*n^7))/((-1 + n)*n^4*(1 + n)^5) + (96*(2 + 6*n + 5*n^2 + 3*n^3)*S[-2, n])/((-1 + n)*n^2*(1 + n)^3)) + (2*(-4 + 52*n + 91*n^2 + 42*n^3 + 27*n^4)*S[1, n]^3)/(3*(-1 + n)*n^2*(1 + n)^2) - (4*(2 + n + n^2)*S[1, n]^4)/(3*(-1 + n)*n*(1 + n)) + S[-3, n]*((32*(6 + 8*n + n^2 + n^3))/((-1 + n)*n*(1 + n)^2) - (64*(2 + n + n^2)*S[1, n])/((-1 + n)*n*(1 + n))) + S[-2, n]*((16*(16 + 6*n - 17*n^2 - 14*n^3 - 7*n^4 + 6*n^5 + 2*n^6))/((-1 + n)*n^3*(1 + n)^3) + (64*(-2 + 7*n + n^3)*S[1, n])/((-1 + n)*n^2*(1 + n))) - ((-24 - 24*n + 184*n^2 + 523*n^3 + 563*n^4 + 333*n^5 + 125*n^6)*S[2, n])/((-1 + n)*n^3*(1 + n)^3) - (12*(2 + n + n^2)*S[2, n]^2)/((-1 + n)*n*(1 + n)) + S[1, n]^2*(-((-24 - 88*n - 88*n^2 + 11*n^3 + 83*n^4 + 29*n^5 + 29*n^6)/((-1 + n)*n^3*(1 + n)^3)) - (16*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n))) + (32*(-8 + 20*n + 29*n^2 + 9*n^3 + 6*n^4)*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2) - (24*(2 + n + n^2)*S[4, n])/((-1 + n)*n*(1 + n)) + (64*(2 + n + n^2)*S[-3, 1, n])/((-1 + n)*n*(1 + n)) - (64*(-2 + 7*n + n^3)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)) - (32*(2 + n + n^2)*S[2, -2, n])/((-1 + n)*n*(1 + n)) - (8*(2 + n + n^2)*(-2 + 3*n + 3*n^2)*S[2, 1, n])/((-1 + n)*n^2*(1 + n)^2) + S[1, n]*((2*(24 + 40*n - 130*n^2 - 246*n^3 + 29*n^4 + 161*n^5 + 95*n^6 + 25*n^7 + 18*n^8))/((-1 + n)*n^4*(1 + n)^4) + (2*(-4 + 116*n + 195*n^2 + 98*n^3 + 59*n^4)*S[2, n])/((-1 + n)*n^2*(1 + n)^2) + (64*(2 + n + n^2)*S[3, n])/(3*(-1 + n)*n*(1 + n)) - (32*(2 + n + n^2)*S[2, 1, n])/((-1 + n)*n*(1 + n))) - (80*(2 + n + n^2)*S[3, 1, n])/((-1 + n)*n*(1 + n)) + (48*(2 + n + n^2)*S[2, 1, 1, n])/((-1 + n)*n*(1 + n)));

Pgq2cf3z3=CF^3*z3*((48*(4 + 3*n^2 + 6*n^3 + 3*n^4))/((-1 + n)*n^2*(1 + n)^2) - (96*(2 + n + n^2)*S[1, n])/((-1 + n)*n*(1 + n)));

Pgq2ca2cf=CA^2*CF*((-2*(27648 + 101376*n + 133440*n^2 + 323744*n^3 + 1279408*n^4 + 2475664*n^5 + 1940236*n^6 - 448222*n^7 - 2125615*n^8 - 1716500*n^9 - 317887*n^10 + 735125*n^11 + 1005590*n^12 + 701326*n^13 + 290677*n^14 + 66543*n^15 + 6423*n^16))/(27*(-1 + n)^3*n^5*(1 + n)^5*(2 + n)^4) + (24*(2 + n + n^2)*S[-4, n])/((-1 + n)*n*(1 + n)) - (8*(2 + n + n^2)*S[-2, n]^2)/((-1 + n)*n*(1 + n)) + (2*(-192 - 508*n - 28*n^2 + 547*n^3 + 393*n^4 + 273*n^5 + 91*n^6)*S[1, n]^3)/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - (4*(2 + n + n^2)*S[1, n]^4)/(3*(-1 + n)*n*(1 + n)) + S[-3, n]*((-8*(-132 - 256*n - 295*n^2 - 134*n^3 - 15*n^4 + 84*n^5 + 28*n^6))/(3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - (96*(2 + n + n^2)*S[1, n])/((-1 + n)*n*(1 + n))) + ((-1152 - 3376*n + 568*n^2 + 8144*n^3 + 8634*n^4 + 1141*n^5 - 2375*n^6 - 338*n^7 + 1288*n^8 + 1053*n^9 + 237*n^10)*S[2, n])/(3*(-1 + n)^3*n^3*(1 + n)^3*(2 + n)^2) - (20*(2 + n + n^2)*S[2, n]^2)/((-1 + n)*n*(1 + n)) + S[1, n]^2*(-(1152 + 5328*n + 6488*n^2 - 8688*n^3 - 13542*n^4 + 3881*n^5 + 16153*n^6 + 13886*n^7 + 10256*n^8 + 5465*n^9 + 1093*n^10)/(9*(-1 + n)^3*n^3*(1 + n)^3*(2 + n)^2) + (24*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n))) + S[-2, n]*((4*(432 + 1544*n + 756*n^2 - 1854*n^3 - 1968*n^4 + 1003*n^5 + 2944*n^6 + 2494*n^7 + 1088*n^8 + 185*n^9))/(3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) - (16*(-132 - 160*n - 13*n^2 + 175*n^3 + 144*n^4 + 99*n^5 + 31*n^6)*S[1, n])/(3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + (48*(2 + n + n^2)*S[1, n]^2)/((-1 + n)*n*(1 + n)) + (80*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n))) + (-1)^n*((4*(2112 + 6848*n - 11200*n^2 - 94272*n^3 - 213468*n^4 - 241572*n^5 - 125370*n^6 + 14352*n^7 + 61121*n^8 + 37954*n^9 + 11804*n^10 + 2022*n^11 + 165*n^12))/(3*(-1 + n)^2*n^4*(1 + n)^5*(2 + n)^4) + (16*(2 + 6*n + 5*n^2 + 3*n^3)*S[-2, n])/((-1 + n)*n^2*(1 + n)^3) - (16*(384 + 1080*n + 324*n^2 - 1858*n^3 - 2997*n^4 - 1844*n^5 - 369*n^6 + 68*n^7 + 28*n^8)*S[1, n])/(3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) - (16*(2 + 6*n + 5*n^2 + 3*n^3)*S[1, n]^2)/((-1 + n)*n^2*(1 + n)^3) + (16*(2 + 6*n + 5*n^2 + 3*n^3)*S[2, n])/((-1 + n)*n^2*(1 + n)^3)) - (4*(-708 - 1100*n - 725*n^2 + 458*n^3 + 651*n^4 + 636*n^5 + 212*n^6)*S[3, n])/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - (8*(2 + n + n^2)*S[4, n])/((-1 + n)*n*(1 + n)) + (128*(2 + n + n^2)*S[-3, 1, n])/((-1 + n)*n*(1 + n)) + (16*(-36 - 68*n - 59*n^2 - 49*n^3 + 51*n^5 + 17*n^6)*S[-2, 1, n])/(3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + S[1, n]*((2*(-11232 - 91296*n - 123504*n^2 + 224672*n^3 + 584658*n^4 + 212002*n^5 - 448666*n^6 - 431552*n^7 + 68841*n^8 + 324067*n^9 + 264354*n^10 + 130688*n^11 + 38581*n^12 + 4883*n^13))/(27*(-1 + n)^3*n^4*(1 + n)^4*(2 + n)^3) - (2*(-96 - 460*n + 20*n^2 + 739*n^3 + 513*n^4 + 321*n^5 + 115*n^6)*S[2, n])/(3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + (64*(2 + n + n^2)*S[3, n])/(3*(-1 + n)*n*(1 + n)) + (64*(2 + n + n^2)*S[-2, 1, n])/((-1 + n)*n*(1 + n))) - (112*(2 + n + n^2)*S[2, -2, n])/((-1 + n)*n*(1 + n)) - (32*(2 + n + n^2)*S[3, 1, n])/((-1 + n)*n*(1 + n)) - (192*(2 + n + n^2)*S[-2, 1, 1, n])/((-1 + n)*n*(1 + n)));

Pgq2ca2cfz3=CA^2*CF*z3*((24*(4 + 3*n^2 + 6*n^3 + 3*n^4))/((-1 + n)*n^2*(1 + n)^2) - (48*(2 + n + n^2)*S[1, n])/((-1 + n)*n*(1 + n)));

Pgq2cacf2=CA*CF^2*((-55296 - 398592*n - 867648*n^2 - 357056*n^3 + 1206544*n^4 + 993840*n^5 - 1736156*n^6 - 3885636*n^7 - 4208289*n^8 - 2664274*n^9 + 60689*n^10 + 1518000*n^11 + 1080641*n^12 + 319926*n^13 + 35355*n^14)/(108*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^3) + (56*(2 + n + n^2)*S[-4, n])/((-1 + n)*n*(1 + n)) + (40*(2 + n + n^2)*S[-2, n]^2)/((-1 + n)*n*(1 + n)) - (4*(-84 - 416*n - 215*n^2 + 362*n^3 + 315*n^4 + 240*n^5 + 86*n^6)*S[1, n]^3)/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + (8*(2 + n + n^2)*S[1, n]^4)/(3*(-1 + n)*n*(1 + n)) + S[-3, n]*((16*(6 - 5*n - 4*n^2 + 5*n^3 + 2*n^4))/((-1 + n)*n^2*(1 + n)^2) - (32*(2 + n + n^2)*S[1, n])/((-1 + n)*n*(1 + n))) + (2*(-144 - 1296*n - 7792*n^2 - 16264*n^3 - 7831*n^4 + 9961*n^5 + 16886*n^6 + 13006*n^7 + 5505*n^8 + 929*n^9)*S[2, n])/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + S[1, n]^2*((2*(1008 + 912*n - 5440*n^2 - 8032*n^3 + 3677*n^4 + 14773*n^5 + 13736*n^6 + 8668*n^7 + 3723*n^8 + 671*n^9))/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) - (8*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n))) + S[-2, n]*((-4*(56 - 8*n - 88*n^2 - 55*n^3 + 41*n^4 + 87*n^5 + 31*n^6))/((-1 + n)*n^3*(1 + n)^3) + (16*(12 - 6*n + n^2 + 12*n^3 + 5*n^4)*S[1, n])/((-1 + n)*n^2*(1 + n)^2) - (48*(2 + n + n^2)*S[1, n]^2)/((-1 + n)*n*(1 + n)) + (16*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n))) + (-1)^n*((4*(-12 - 72*n - 172*n^2 - 200*n^3 - 297*n^4 - 165*n^5 + 223*n^6 + 183*n^7))/((-1 + n)*n^4*(1 + n)^5) - (80*(2 + 6*n + 5*n^2 + 3*n^3)*S[-2, n])/((-1 + n)*n^2*(1 + n)^3) - (32*(3 + 12*n + 18*n^2 + 10*n^3 + 5*n^4)*S[1, n])/((-1 + n)*n^2*(1 + n)^4) + (16*(2 + 6*n + 5*n^2 + 3*n^3)*S[1, n]^2)/((-1 + n)*n^2*(1 + n)^3) + (16*(2 + 6*n + 5*n^2 + 3*n^3)*S[2, n])/((-1 + n)*n^2*(1 + n)^3)) - (4*(696 - 964*n - 814*n^2 + 559*n^3 + 243*n^4 - 15*n^5 + 7*n^6)*S[3, n])/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - (16*(2 + n + n^2)*S[4, n])/((-1 + n)*n*(1 + n)) - (16*(-3 + n)*(-4 + 4*n + 7*n^2 + n^3)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2) - (16*(2 + n + n^2)*S[2, -2, n])/((-1 + n)*n*(1 + n)) + (8*(2 + n + n^2)*(-6 + 11*n + 11*n^2)*S[2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2) + S[1, n]*((-2*(27072 + 108960*n + 57184*n^2 - 309512*n^3 - 586536*n^4 - 325748*n^5 + 149421*n^6 + 343803*n^7 + 269120*n^8 + 130820*n^9 + 37515*n^10 + 4589*n^11))/(27*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3) - (4*(-132 - 292*n + 173*n^2 + 349*n^3 + 252*n^4 + 177*n^5 + 49*n^6)*S[2, n])/(3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - (320*(2 + n + n^2)*S[3, n])/(3*(-1 + n)*n*(1 + n)) + (64*(2 + n + n^2)*S[-2, 1, n])/((-1 + n)*n*(1 + n)) + (32*(2 + n + n^2)*S[2, 1, n])/((-1 + n)*n*(1 + n))) + (112*(2 + n + n^2)*S[3, 1, n])/((-1 + n)*n*(1 + n)) - (64*(2 + n + n^2)*S[-2, 1, 1, n])/((-1 + n)*n*(1 + n)) - (48*(2 + n + n^2)*S[2, 1, 1, n])/((-1 + n)*n*(1 + n)));

Pgq2cacf2z3=CA*CF^2*z3*((-72*(4 + 3*n^2 + 6*n^3 + 3*n^4))/((-1 + n)*n^2*(1 + n)^2) + (144*(2 + n + n^2)*S[1, n])/((-1 + n)*n*(1 + n)));

Pgq2cf2nf=CF^2*NF*((-16*(-1)^n*(-344 - 1644*n - 3394*n^2 - 2429*n^3 + 453*n^4 + 1411*n^5 + 653*n^6 + 106*n^7 + 4*n^8))/(9*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3) + (-27648 - 122112*n - 276672*n^2 - 562880*n^3 - 976400*n^4 - 1191312*n^5 - 910532*n^6 - 136068*n^7 + 526437*n^8 + 585194*n^9 + 320915*n^10 + 113832*n^11 + 27035*n^12 + 3522*n^13 + 129*n^14)/(54*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^3) - (64*(2 + n + n^2)*S[-2, n])/((-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - (4*(-6 + 113*n + 192*n^2 + 95*n^3 + 58*n^4)*S[1, n]^2)/(9*(-1 + n)*n^2*(1 + n)^2) + (20*(2 + n + n^2)*S[1, n]^3)/(9*(-1 + n)*n*(1 + n)) - (4*(18 + 185*n + 294*n^2 + 155*n^3 + 88*n^4)*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^2) + S[1, n]*((16*(-18 - 78*n + 23*n^2 + 320*n^3 + 374*n^4 + 171*n^5 + 88*n^6))/(27*(-1 + n)*n^3*(1 + n)^3) + (52*(2 + n + n^2)*S[2, n])/(3*(-1 + n)*n*(1 + n))) + (64*(2 + n + n^2)*S[3, n])/(9*(-1 + n)*n*(1 + n)) - (16*(2 + n + n^2)*S[2, 1, n])/(3*(-1 + n)*n*(1 + n)));

Pgq2cf2nfz3=(-32*CF^2*(2 + n + n^2)*NF*z3)/((-1 + n)*n*(1 + n));

Pgq2cacfnf=CA*CF*NF*((2*(1152 + 18240*n + 77984*n^2 + 145680*n^3 + 124920*n^4 + 5012*n^5 - 58634*n^6 + 6809*n^7 + 77813*n^8 + 77198*n^9 + 40816*n^10 + 12021*n^11 + 1485*n^12))/(27*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) + (32*(2 + n + n^2)*S[-3, n])/(3*(-1 + n)*n*(1 + n)) + (8*(-54 - 167*n - 26*n^2 + 167*n^3 + 132*n^4 + 96*n^5 + 32*n^6)*S[1, n]^2)/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - (20*(2 + n + n^2)*S[1, n]^3)/(9*(-1 + n)*n*(1 + n)) + S[-2, n]*((-8*(-40 - 72*n - 76*n^2 + 39*n^3 + 51*n^4 + 37*n^5 + 13*n^6))/(3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + (64*(2 + n + n^2)*S[1, n])/(3*(-1 + n)*n*(1 + n))) + (-1)^n*((8*(-192 - 1616*n - 4872*n^2 - 7048*n^3 - 2846*n^4 + 3420*n^5 + 4747*n^6 + 2495*n^7 + 655*n^8 + 73*n^9))/(9*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3) - (32*(2 + 6*n + 5*n^2 + 3*n^3)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^3)) - (8*(10 + 5*n - 20*n^2 - 7*n^3 - n^4 + n^6)*S[2, n])/(3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + S[1, n]*((-4*(576 - 336*n - 7400*n^2 - 10784*n^3 + 2050*n^4 + 15401*n^5 + 15625*n^6 + 10139*n^7 + 4233*n^8 + 736*n^9))/(27*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (20*(2 + n + n^2)*S[2, n])/(3*(-1 + n)*n*(1 + n))) + (128*(2 + n + n^2)*S[3, n])/(9*(-1 + n)*n*(1 + n)) - (32*(2 + n + n^2)*S[-2, 1, n])/(3*(-1 + n)*n*(1 + n)));

Pgq2cacfnfz3=(32*CA*CF*(2 + n + n^2)*NF*z3)/((-1 + n)*n*(1 + n));

Pgq2cfnf2=CF*NF^2*((-8*(8 + 25*n + 23*n^2 + 4*n^3 + 4*n^4))/(9*(-1 + n)*n*(1 + n)^3) + (8*(16 + 27*n + 13*n^2 + 8*n^3)*S[1, n])/(9*(-1 + n)*n*(1 + n)^2) - (4*(2 + n + n^2)*S[1, n]^2)/(3*(-1 + n)*n*(1 + n)) - (4*(2 + n + n^2)*S[2, n])/(3*(-1 + n)*n*(1 + n)));

Pgg0=(2*NF)/3 + CA*(-(24 + 2*n + 13*n^2 + 22*n^3 + 11*n^4)/(3*(-1 + n)*n*(1 + n)*(2 + n)) + 4*S[1, n]);

Pgg1ca2=CA^2*((-16*(-1)^n*(8 + 36*n + 61*n^2 + 61*n^3 + 36*n^4 + 12*n^5 + 2*n^6))/((-1 + n)*n^2*(1 + n)^3*(2 + n)^3) - (2*(576 + 1488*n + 1088*n^2 - 536*n^3 - 848*n^4 + 711*n^5 + 2075*n^6 + 1949*n^7 + 937*n^8 + 288*n^9 + 48*n^10))/(9*(-1 + n)^2*n^3*(1 + n)^2*(2 + n)^3) - 8*S[-3, n] + S[-2, n]*((32*(1 + n + n^2))/((-1 + n)*n*(1 + n)*(2 + n)) - 16*S[1, n]) + S[1, n]*((4*(-144 - 144*n + 772*n^2 + 844*n^3 - 109*n^4 - 392*n^5 + 134*n^6 + 268*n^7 + 67*n^8))/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2) - 16*S[2, n]) + (32*(1 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n)*(2 + n)) - 8*S[3, n] + 16*S[-2, 1, n]);

Pgg1canf=CA*NF*((8*(6 + 28*n + 41*n^2 + 29*n^3 + 22*n^4 + 9*n^5 + 3*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (40*S[1, n])/9);

Pgg1cfnf=(2*CF*(-8 - 8*n - 10*n^2 - 22*n^3 - 3*n^4 + 6*n^5 + 8*n^6 + 4*n^7 + n^8)*NF)/((-1 + n)*n^3*(1 + n)^3*(2 + n));

Pgg2ca3=CA^3*(-(221184 + 580608*n + 607488*n^2 + 4092416*n^3 + 16271424*n^4 + 26556192*n^5 + 15373408*n^6 - 9994464*n^7 - 21101724*n^8 - 11595602*n^9 + 2338803*n^10 + 9821346*n^11 + 10189586*n^12 + 6565518*n^13 + 2809320*n^14 + 815334*n^15 + 169146*n^16 + 25596*n^17 + 2133*n^18)/(54*(-1 + n)^3*n^5*(1 + n)^5*(2 + n)^5) - 96*S[-5, n] + S[-4, n]*((128*(1 + n + n^2))/((-1 + n)*n*(1 + n)*(2 + n)) - 64*S[1, n]) + S[-2, n]^2*((-8*(24 + 2*n + 13*n^2 + 22*n^3 + 11*n^4))/(3*(-1 + n)*n*(1 + n)*(2 + n)) + 32*S[1, n]) + S[-3, n]*((-16*(-360 - 756*n - 686*n^2 - 506*n^3 - 865*n^4 - 518*n^5 + 116*n^6 + 268*n^7 + 67*n^8))/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2) - (768*(1 + n + n^2)*S[1, n])/((-1 + n)*n*(1 + n)*(2 + n)) + 192*S[1, n]^2 - 352*S[2, n]) - (128*(1 + n + n^2)*S[2, n]^2)/((-1 + n)*n*(1 + n)*(2 + n)) + (-1)^n*((8*(9216 + 34944*n - 19296*n^2 - 347280*n^3 - 874448*n^4 - 1086992*n^5 - 691681*n^6 - 88842*n^7 + 222082*n^8 + 214784*n^9 + 110271*n^10 + 36586*n^11 + 7256*n^12 + 632*n^13))/(9*(-1 + n)^2*n^4*(1 + n)^5*(2 + n)^5) + (64*(8 + 36*n + 61*n^2 + 61*n^3 + 36*n^4 + 12*n^5 + 2*n^6)*S[-2, n])/((-1 + n)*n^2*(1 + n)^3*(2 + n)^3) - (16*(256 + 976*n + 784*n^2 - 1674*n^3 - 4445*n^4 - 4677*n^5 - 2295*n^6 - 51*n^7 + 496*n^8 + 226*n^9 + 36*n^10)*S[1, n])/((-1 + n)^2*n^3*(1 + n)^4*(2 + n)^4) + (64*(8 + 36*n + 61*n^2 + 61*n^3 + 36*n^4 + 12*n^5 + 2*n^6)*S[2, n])/((-1 + n)*n^2*(1 + n)^3*(2 + n)^3)) - (16*(-288 - 516*n - 56*n^2 + 334*n^3 - 295*n^4 - 338*n^5 + 176*n^6 + 268*n^7 + 67*n^8)*S[3, n])/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2) - (192*(1 + n + n^2)*S[4, n])/((-1 + n)*n*(1 + n)*(2 + n)) + 32*S[5, n] - 192*S[-4, 1, n] + (768*(1 + n + n^2)*S[-3, 1, n])/((-1 + n)*n*(1 + n)*(2 + n)) + 192*S[-3, 2, n] + S[1, n]^2*((-128*(4 + 6*n - 9*n^2 - 17*n^3 + 27*n^4 + 51*n^5 + 31*n^6 + 12*n^7 + 3*n^8))/((-1 + n)^3*n^3*(1 + n)^3*(2 + n)^3) + 64*S[3, n] - 128*S[-2, 1, n]) + (32*(-72 - 180*n + 178*n^2 + 70*n^3 - 577*n^4 - 518*n^5 + 116*n^6 + 268*n^7 + 67*n^8)*S[-2, 1, n])/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2) + S[2, n]*((-8*(1152 + 2640*n - 1424*n^2 - 8320*n^3 - 8576*n^4 + 793*n^5 + 6176*n^6 + 892*n^7 - 4697*n^8 - 3511*n^9 - 698*n^10 + 18*n^11 + 3*n^12))/(9*(-1 + n)^3*n^3*(1 + n)^3*(2 + n)^3) + 32*S[3, n] + 320*S[-2, 1, n]) - (640*(1 + n + n^2)*S[2, -2, n])/((-1 + n)*n*(1 + n)*(2 + n)) + S[-2, n]*((16*(864 + 1944*n + 320*n^2 - 2060*n^3 - 1139*n^4 + 1812*n^5 + 3239*n^6 + 2048*n^7 + 424*n^8))/(9*(-1 + n)^2*n^3*(1 + n)^2*(2 + n)^3) + S[1, n]*((-32*(-360 - 306*n + 547*n^2 + 736*n^3 - 118*n^4 - 338*n^5 + 152*n^6 + 268*n^7 + 67*n^8))/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2) - 192*S[2, n]) + (384*(1 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n)*(2 + n)) + 256*S[3, n] - 384*S[2, 1, n]) - 192*S[3, -2, n] + 384*S[-3, 1, 1, n] - (1024*(1 + n + n^2)*S[-2, 1, 1, n])/((-1 + n)*n*(1 + n)*(2 + n)) + S[1, n]*((2*(-11520 - 58752*n - 72064*n^2 + 88352*n^3 + 232192*n^4 + 89528*n^5 - 95596*n^6 + 6936*n^7 + 204481*n^8 + 196141*n^9 + 77417*n^10 + 29389*n^11 + 31147*n^12 + 21495*n^13 + 6615*n^14 + 735*n^15))/(9*(-1 + n)^3*n^4*(1 + n)^4*(2 + n)^4) - (32*(-144 - 144*n + 772*n^2 + 844*n^3 - 109*n^4 - 392*n^5 + 134*n^6 + 268*n^7 + 67*n^8)*S[2, n])/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2) + 64*S[2, n]^2 + (8*(-96 - 118*n - 107*n^2 + 22*n^3 + 11*n^4)*S[3, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)) + 96*S[4, n] - 384*S[-3, 1, n] + (512*(1 + n + n^2)*S[-2, 1, n])/((-1 + n)*n*(1 + n)*(2 + n)) + 320*S[2, -2, n] + 512*S[-2, 1, 1, n]) + 384*S[-2, 2, 1, n] + 384*S[2, 1, -2, n] - 768*S[-2, 1, 1, 1, n]);

Pgg2cf2nf=CF^2*NF*((-16*(-1)^n*(64 + 448*n + 1376*n^2 + 940*n^3 - 1164*n^4 - 736*n^5 + 2572*n^6 + 3893*n^7 + 2281*n^8 + 627*n^9 + 67*n^10))/(3*(-1 + n)*n^3*(1 + n)^5*(2 + n)^4) - (1536 + 8064*n + 20096*n^2 + 23072*n^3 - 17408*n^4 - 85000*n^5 - 128184*n^6 - 157322*n^7 - 172834*n^8 - 134597*n^9 - 64240*n^10 - 17061*n^11 - 1978*n^12 + 57*n^13 + 36*n^14 + 3*n^15)/(3*(-1 + n)*n^5*(1 + n)^5*(2 + n)^4) - (64*(2 + n + n^2)*S[-3, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (2*(2 + n + n^2)*(4 + 20*n + 25*n^2 + 10*n^3 + 5*n^4)*S[1, n]^2)/((-1 + n)*n^3*(1 + n)^3*(2 + n)) - (8*(2 + n + n^2)^2*S[1, n]^3)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[-2, n]*((-16*(-16 - 24*n - 26*n^2 - 3*n^3 + n^4 + 3*n^5 + n^6))/((-1 + n)*n^3*(1 + n)^3*(2 + n)) - (128*(2 + n + n^2)*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) - (2*(2 + n + n^2)*(-4 + 20*n + 35*n^2 + 14*n^3 + 15*n^4)*S[2, n])/((-1 + n)*n^3*(1 + n)^3*(2 + n)) + S[1, n]*((-8*(-8 - 12*n + 44*n^2 + 118*n^3 + 114*n^4 + 73*n^5 + 35*n^6 + 11*n^7 + n^8))/((-1 + n)*n^4*(1 + n)^4*(2 + n)) + (8*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + (8*(2 + n + n^2)*(-10 + 7*n + 7*n^2)*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (128*(2 + n + n^2)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (16*(2 + n + n^2)^2*S[2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)));

Pgg2cf2nfz3=(-48*CF^2*(2 + n + n^2)*NF*z3)/(n^2*(1 + n)^2);

Pgg2ca2nf=CA^2*NF*((27648 + 188928*n + 674560*n^2 + 1625920*n^3 + 2990384*n^4 + 3349488*n^5 + 1541656*n^6 - 195572*n^7 + 259043*n^8 + 1345541*n^9 + 1334203*n^10 + 683469*n^11 + 218513*n^12 + 48311*n^13 + 7689*n^14 + 699*n^15)/(54*(-1 + n)^2*n^4*(1 + n)^5*(2 + n)^4) + (8*(-108 - 72*n - 121*n^2 - 78*n^3 + 11*n^4 + 60*n^5 + 20*n^6)*S[-3, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (16*S[-2, n]^2)/3 + (-1)^n*((-8*(-192 + 864*n + 9504*n^2 + 33632*n^3 + 46174*n^4 + 13184*n^5 - 29200*n^6 - 31715*n^7 - 11374*n^8 - 418*n^9 + 568*n^10 + 77*n^11))/(9*(-1 + n)^2*n^3*(1 + n)^5*(2 + n)^4) - (32*(8 + 36*n + 45*n^2 + 53*n^3 + 48*n^4 + 22*n^5 + 4*n^6)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3)) + S[-2, n]*((-8*(360 + 108*n - 586*n^2 - 1483*n^3 - 848*n^4 + 239*n^5 + 691*n^6 + 524*n^7 + 131*n^8))/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (16*(-108 - 36*n - 85*n^2 - 78*n^3 + 11*n^4 + 60*n^5 + 20*n^6)*S[1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + (8*(-24 - 152*n - 274*n^2 - 241*n^3 - 113*n^4 + 9*n^5 + 3*n^6)*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[1, n]*((-2*(-2592 - 9504*n - 25200*n^2 - 32856*n^3 + 3578*n^4 + 90244*n^5 + 138853*n^6 + 97073*n^7 + 37446*n^8 + 16218*n^9 + 14995*n^10 + 10127*n^11 + 3344*n^12 + 418*n^13))/(27*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) + (320*S[2, n])/9 - (16*S[3, n])/3) + (4*(54 + 33*n + 73*n^2 + 80*n^3 + 40*n^4)*S[3, n])/(9*n^2*(1 + n)^2) - (16*(-108 - 72*n - 121*n^2 - 78*n^3 + 11*n^4 + 60*n^5 + 20*n^6)*S[-2, 1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)));

Pgg2ca2nfz3=CA^2*NF*z3*((32*(6 + 5*n + 7*n^2 + 4*n^3 + 2*n^4))/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - 32*S[1, n]);

Pgg2cacfnf=CA*CF*NF*((-110592 - 486144*n - 955776*n^2 - 1267840*n^3 - 1359360*n^4 - 1993888*n^5 - 2518296*n^6 - 1326512*n^7 - 102056*n^8 - 464909*n^9 - 849783*n^10 - 390821*n^11 + 54201*n^12 + 109169*n^13 + 41771*n^14 + 7953*n^15 + 723*n^16)/(54*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^4) + (48*(2 + n + n^2)*(4 + n + n^2)*S[-3, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (2*(2 + n + n^2)*(-24 - 80*n - 32*n^2 + 113*n^3 + 99*n^4 + 51*n^5 + 17*n^6)*S[1, n]^2)/(3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (8*(2 + n + n^2)^2*S[1, n]^3)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[-2, n]*((-16*(-32 - 12*n + 4*n^2 + 81*n^3 + 28*n^4 + n^5 + 13*n^6 + 10*n^7 + 3*n^8))/((-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (32*(16 + 6*n + 7*n^2 + 2*n^3 + n^4)*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + (-1)^n*((16*(96 + 1472*n + 6960*n^2 + 23414*n^3 + 29846*n^4 + 3704*n^5 - 22998*n^6 - 17471*n^7 - 420*n^8 + 4408*n^9 + 1852*n^10 + 241*n^11))/(9*(-1 + n)^2*n^3*(1 + n)^5*(2 + n)^4) + (64*(8 + 36*n + 45*n^2 + 53*n^3 + 48*n^4 + 22*n^5 + 4*n^6)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3)) - (2*(112 + 184*n + 40*n^2 - 74*n^3 - 375*n^4 - 358*n^5 - 108*n^6 + 3*n^8)*S[2, n])/((-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + S[1, n]*((-2*(3456 + 11328*n + 17600*n^2 + 12864*n^3 - 3104*n^4 - 26256*n^5 - 28918*n^6 - 18587*n^7 - 12996*n^8 - 4901*n^9 + 2914*n^10 + 3643*n^11 + 1320*n^12 + 165*n^13))/(9*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) - (8*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) - (8*(-34 + n + n^2)*(2 + n + n^2)*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (32*(2 + n + n^2)*(8 + n + n^2)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (16*(2 + n + n^2)^2*S[2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)));

Pgg2cacfnfz3=CA*CF*NF*z3*((-16*(4 + n + n^2)*(6 + n + n^2))/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + 32*S[1, n]);

Pgg2canf2=CA*NF^2*(-(192 + 1088*n + 2632*n^2 + 3414*n^3 + 2609*n^4 + 1326*n^5 + 848*n^6 + 348*n^7 + 87*n^8)/(54*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - (2*(-96 - 210*n - 253*n^2 - 78*n^3 - 19*n^4 + 24*n^5 + 8*n^6)*S[1, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)));

Pgg2cfnf2=CF*NF^2*(-(-288 - 2112*n - 5960*n^2 - 9624*n^3 - 11074*n^4 - 8783*n^5 - 3287*n^6 - 542*n^7 + 256*n^8 + 165*n^9 + 33*n^10)/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + (8*(-24 - 56*n - 100*n^2 - 129*n^3 - 50*n^4 + 3*n^5 + 4*n^6)*S[1, n])/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + (4*(2 + n + n^2)^2*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (4*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)));

C2ps2cfnf=CF*NF*((-16*(-1)^n*(8 + 36*n + 45*n^2 + 53*n^3 + 48*n^4 + 22*n^5 + 4*n^6))/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3) + (2*(240 + 1104*n + 2584*n^2 + 4288*n^3 + 4767*n^4 + 3331*n^5 + 1699*n^6 + 797*n^7 + 307*n^8 + 74*n^9 + 9*n^10))/(3*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) + (32*S[-2, n])/((-1 + n)*n*(1 + n)*(2 + n)) + (4*(-16 - 48*n - 76*n^2 - 92*n^3 - 58*n^4 - 15*n^5 + n^7)*S[1, n])/((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + (2*(2 + n + n^2)^2*S[1, n]^2)/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (2*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)));

C2ps3cf2nf=CF^2*NF*((-2*(419904000 + 2916000000*n + 8712230400*n^2 + 13560099840*n^3 + 7284465216*n^4 - 14690077344*n^5 - 37090808064*n^6 - 34210639824*n^7 + 521882962*n^8 + 38423319121*n^9 + 39894398150*n^10 + 5958915895*n^11 - 20104612790*n^12 - 15291547902*n^13 + 98225034*n^14 + 5136161766*n^15 + 2169134054*n^16 - 253720699*n^17 - 464051878*n^18 - 130604517*n^19 - 632482*n^20 + 6976184*n^21 + 1432118*n^22 + 95400*n^23))/(675*(-2 + n)*(-1 + n)^3*n^6*(1 + n)^6*(2 + n)^5*(3 + n)^4) - (64*S[-4, n])/(n^2*(1 + n)^2) + (8*(-176 - 384*n - 348*n^2 - 288*n^3 - 28*n^4 + 147*n^5 + 94*n^6 + 23*n^7)*S[1, n]^3)/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + (22*(2 + n + n^2)^2*S[1, n]^4)/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[-3, n]*((32*(144 + 168*n + 100*n^2 - 246*n^3 - 214*n^4 - 35*n^5 + 16*n^6 + 24*n^7 + 10*n^8 + n^9))/((-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) + (64*(6 + n + n^2)*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) - (2*(1888 + 7920*n + 14976*n^2 + 17856*n^3 + 14074*n^4 + 6265*n^5 + 1776*n^6 + 1090*n^7 + 608*n^8 + 117*n^9 + 6*n^10)*S[2, n])/(3*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) + (34*(2 + n + n^2)^2*S[2, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[-2, n]*((16*(-1152 - 2784*n - 2288*n^2 - 1040*n^3 + 520*n^4 + 446*n^5 + 519*n^6 + 333*n^7 - 182*n^8 - 100*n^9 + 23*n^10 + 9*n^11))/((-2 + n)^2*(-1 + n)*n^4*(1 + n)^4*(2 + n)^2*(3 + n)) - (16*(576 + 432*n + 464*n^2 + 408*n^3 - 148*n^4 - 165*n^5 - 9*n^6 + 9*n^7 + n^8)*S[1, n])/((-2 + n)*(-1 + n)*n^3*(1 + n)^2*(2 + n)^2*(3 + n)) - (64*(4 + n + n^2)*S[1, n]^2)/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (320*S[2, n])/((-1 + n)*n*(1 + n)*(2 + n))) + S[1, n]^2*((2*(2400 + 9040*n + 15136*n^2 + 15536*n^3 + 8762*n^4 - 849*n^5 - 2690*n^6 + 856*n^7 + 1814*n^8 + 745*n^9 + 114*n^10))/(3*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) - (56*(2 + n + n^2)^2*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + (-1)^n*((-16*(-9331200 - 91290240*n - 352325376*n^2 - 645941088*n^3 - 496597248*n^4 - 109615848*n^5 + 1034047456*n^6 + 3202312910*n^7 + 2655575838*n^8 - 1878670545*n^9 - 4215388300*n^10 - 1398126758*n^11 + 1577534190*n^12 + 1412138631*n^13 + 124301924*n^14 - 314267594*n^15 - 148942154*n^16 - 7182007*n^17 + 14201816*n^18 + 5093650*n^19 + 747694*n^20 + 42329*n^21))/(675*(-2 + n)^2*(-1 + n)^3*n^4*(1 + n)^6*(2 + n)^5*(3 + n)^4) - (16*(-51840 - 292896*n - 612576*n^2 - 3759816*n^3 - 6562296*n^4 + 1510832*n^5 + 12957248*n^6 + 9446914*n^7 - 3209301*n^8 - 7517763*n^9 - 3386265*n^10 + 153925*n^11 + 680233*n^12 + 264023*n^13 + 44829*n^14 + 2973*n^15)*S[1, n])/(45*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^3) - (32*(8 + 36*n + 45*n^2 + 53*n^3 + 48*n^4 + 22*n^5 + 4*n^6)*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3) + (32*(8 + 36*n + 45*n^2 + 53*n^3 + 48*n^4 + 22*n^5 + 4*n^6)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3)) - (4*(-768 + 560*n + 560*n^2 + 4416*n^3 + 2820*n^4 + 1309*n^5 - 1652*n^6 - 2698*n^7 - 744*n^8 + 37*n^9)*S[3, n])/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) + (4*(-3336 - 188*n - 178*n^2 + 231*n^3 + 67*n^4 - 135*n^5 + 19*n^6)*S[4, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (512*(1 + n + n^2)*S[-3, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (128*(4 + 12*n + 13*n^2 + 16*n^3 + 7*n^4)*S[-2, 1, n])/((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + S[1, n]*((4*(-4302720 - 22006080*n - 48388320*n^2 - 56758704*n^3 - 25303224*n^4 + 19146516*n^5 + 41166366*n^6 + 56547203*n^7 + 66608927*n^8 + 35385106*n^9 - 16176774*n^10 - 32946912*n^11 - 16588230*n^12 - 1268870*n^13 + 2209822*n^14 + 1085597*n^15 + 236151*n^16 + 25872*n^17 + 1170*n^18))/(45*(-2 + n)*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^4*(3 + n)^3) - (4*(-384 - 952*n - 1060*n^2 - 1022*n^3 - 435*n^4 + 139*n^5 + 175*n^6 + 51*n^7)*S[2, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + (8*(-1896 + 580*n + 278*n^2 - 273*n^3 - 173*n^4 - 159*n^5 + 43*n^6)*S[3, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (128*S[-2, 1, n])/(n^2*(1 + n)^2)) + (128*(2 + 3*n + 3*n^2)*S[2, -2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (32*(16 + 36*n + 52*n^2 + 73*n^3 + 33*n^4 + 2*n^5 + 3*n^6 + n^7)*S[2, 1, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - (32*(-120 + 44*n + 34*n^2 - 3*n^3 - 7*n^4 - 13*n^5 + n^6)*S[3, 1, n])/((-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (512*S[-2, 1, 1, n])/((-1 + n)*n*(1 + n)*(2 + n)) - (16*(2 + n + n^2)^2*S[2, 1, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)));

C2ps3cf2nfz3=CF^2*NF*z3*((16*(2208 + 3664*n + 2896*n^2 + 1192*n^3 - 1550*n^4 - 1159*n^5 - 140*n^6 - 154*n^7 - 54*n^8 + 9*n^9))/(3*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) - (64*(84 - 20*n - 43*n^2 - 18*n^3 - 11*n^4 - 12*n^5 + 4*n^6)*S[1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)));

C2ps3cf2nfz4=(24*CF^2*(2 + n + n^2)^2*NF*z4)/((-1 + n)*n^2*(1 + n)^2*(2 + n));

C2ps3cacfnf=CA*CF*NF*((4*(125971200 + 955048320*n + 3183416640*n^2 + 6547887072*n^3 + 10120706352*n^4 + 12547455624*n^5 + 10392644172*n^6 + 121016906*n^7 - 15389962398*n^8 - 25914383594*n^9 - 21752340129*n^10 - 5039876377*n^11 + 9482823832*n^12 + 11288075926*n^13 + 4944784192*n^14 - 147631968*n^15 - 1228540610*n^16 - 592150094*n^17 - 101949469*n^18 + 14744823*n^19 + 10286480*n^20 + 1867634*n^21 + 123770*n^22))/(1215*(-2 + n)*(-1 + n)^3*n^6*(1 + n)^6*(2 + n)^5*(3 + n)^3) - (4*(188 + 8*n + 61*n^2 + 106*n^3 + 53*n^4)*S[-4, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (8*(2 + n + n^2)*(2 + 3*n + 3*n^2)*S[-2, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (4*(2 + n + n^2)*(-228 - 340*n + 377*n^2 + 532*n^3 + 558*n^4 + 246*n^5 + 7*n^6)*S[1, n]^3)/(27*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (14*(2 + n + n^2)^2*S[1, n]^4)/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[-3, n]*((4*(496 + 1576*n + 2252*n^2 + 1994*n^3 - 986*n^4 - 2063*n^5 - 883*n^6 - 119*n^7 + 37*n^8))/(3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (4*(4 - 64*n - n^2 + 126*n^3 + 63*n^4)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) - (2*(720 + 7584*n + 25528*n^2 + 56568*n^3 + 98909*n^4 + 92004*n^5 + 33742*n^6 + 2651*n^7 + 2928*n^8 + 5141*n^9 + 3449*n^10 + 824*n^11)*S[2, n])/(27*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) + (8*(2 + n + n^2)*(5 + 2*n + 2*n^2)*S[2, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[1, n]^2*((2*(-792 - 3396*n + 6310*n^2 + 34909*n^3 + 55890*n^4 + 50442*n^5 + 25207*n^6 + 6360*n^7 - 693*n^8 - 943*n^9 + 82*n^10))/(27*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^2) - (40*(2 + n + n^2)^2*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + S[-2, n]*((-4*(17856 + 92064*n + 202464*n^2 + 205376*n^3 + 21132*n^4 - 165862*n^5 - 95520*n^6 + 40499*n^7 + 35954*n^8 - 2349*n^9 - 5308*n^10 - 855*n^11 + 110*n^12 + 39*n^13))/(9*(-2 + n)*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3*(3 + n)) - (8*(528 - 688*n - 2088*n^2 - 2376*n^3 - 1643*n^4 + 693*n^5 + 993*n^6 + 106*n^7 - 121*n^8 - 15*n^9 + 3*n^10)*S[1, n])/(3*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) - (8*(-22 + n + n^2)*(2 + n + n^2)*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (8*(-28 - 204*n - 203*n^2 + 2*n^3 + n^4)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + (-1)^n*((4*(-8087040 - 90194688*n - 420484608*n^2 - 1050973056*n^3 - 1419074528*n^4 - 573972304*n^5 + 1361561612*n^6 + 2671855426*n^7 + 1974034316*n^8 + 56512078*n^9 - 1178332803*n^10 - 1056400839*n^11 - 387841628*n^12 + 21561092*n^13 + 89949490*n^14 + 44339996*n^15 + 11500376*n^16 + 1692598*n^17 + 127005*n^18 + 3249*n^19))/(135*(-2 + n)*(-1 + n)^3*n^4*(1 + n)^6*(2 + n)^5*(3 + n)^3) + (16*(64 + 352*n + 864*n^2 + 1060*n^3 + 730*n^4 + 299*n^5 + 76*n^6 + 11*n^7)*S[-2, n])/(9*(-1 + n)*n^2*(1 + n)^4*(2 + n)^3) - (4*(3110400 + 28767744*n + 110744064*n^2 + 244247184*n^3 + 278572624*n^4 + 84265492*n^5 - 169989752*n^6 - 232489906*n^7 - 122218951*n^8 - 14851778*n^9 + 18470195*n^10 + 12886280*n^11 + 4339103*n^12 + 879658*n^13 + 103549*n^14 + 5438*n^15)*S[1, n])/(135*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^3) + (32*(88 + 484*n + 1203*n^2 + 1474*n^3 + 997*n^4 + 395*n^5 + 97*n^6 + 14*n^7)*S[1, n]^2)/(9*(-1 + n)*n^2*(1 + n)^4*(2 + n)^3) - (8*(224 + 1232*n + 3204*n^2 + 3908*n^3 + 2474*n^4 + 853*n^5 + 176*n^6 + 25*n^7)*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^4*(2 + n)^3)) + (4*(-2448 - 2928*n + 712*n^2 - 3632*n^3 + 19215*n^4 + 10779*n^5 + 1450*n^6 - 2682*n^7 - 3885*n^8 - 673*n^9 + 220*n^10)*S[3, n])/(27*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) - (2*(-3720 + 140*n + 190*n^2 + 297*n^3 + 65*n^4 - 177*n^5 + 5*n^6)*S[4, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (32*(28 + 64*n + 65*n^2 + 2*n^3 + n^4)*S[-3, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (8*(-176 - 504*n - 644*n^2 - 734*n^3 - 464*n^4 - 187*n^5 - 26*n^6 + 15*n^7)*S[-2, 1, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + S[1, n]*((2*(18662400 + 120528000*n + 419230080*n^2 + 1092813984*n^3 + 2241546624*n^4 + 3500331144*n^5 + 3647381224*n^6 + 1943155822*n^7 - 221709152*n^8 - 1078258811*n^9 - 727965811*n^10 - 216500948*n^11 + 7439920*n^12 + 43078730*n^13 + 27217178*n^14 + 10566878*n^15 + 2594104*n^16 + 362513*n^17 + 21865*n^18))/(405*(-2 + n)*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^4*(3 + n)^3) + (4*(-648 - 1180*n - 150*n^2 + 897*n^3 + 2301*n^4 + 1826*n^5 + 754*n^6 + 221*n^7 + 11*n^8)*S[2, n])/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (4*(264 - 2516*n - 2326*n^2 + 129*n^3 + 301*n^4 + 399*n^5 + 37*n^6)*S[3, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (8*(60 - 112*n - 87*n^2 + 50*n^3 + 25*n^4)*S[-2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + (8*(-20 - 72*n - 71*n^2 + 2*n^3 + n^4)*S[2, -2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (8*(80 + 200*n + 248*n^2 + 274*n^3 + 125*n^4 + 7*n^5 + 7*n^6 + 3*n^7)*S[2, 1, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - (32*(-60 - 20*n + 15*n^2 + 13*n^3 + 8*n^4)*S[3, 1, n])/((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (32*(-4 - 88*n - 83*n^2 + 10*n^3 + 5*n^4)*S[-2, 1, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (16*(2 + n + n^2)^2*S[2, 1, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)));

C2ps3cacfnfz3=CA*CF*NF*z3*((-8*(-5040 + 3696*n + 20992*n^2 + 16444*n^3 + 5535*n^4 - 12210*n^5 - 5543*n^6 + 1572*n^7 - 27*n^8 - 142*n^9 + 67*n^10))/(9*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) - (8*(-600 - 428*n - 382*n^2 + 3*n^3 + 67*n^4 + 117*n^5 + 7*n^6)*S[1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)));

C2ps3cacfnfz4=(-24*CA*CF*(2 + n + n^2)^2*NF*z4)/((-1 + n)*n^2*(1 + n)^2*(2 + n));

C2ps3cfnf2=CF*NF^2*((64*(-1)^n*(-8640 - 49464*n - 113040*n^2 - 136814*n^3 - 66060*n^4 + 116673*n^5 + 219584*n^6 + 105207*n^7 - 38886*n^8 - 57711*n^9 - 17864*n^10 + 2179*n^11 + 2678*n^12 + 634*n^13 + 52*n^14))/(45*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^4*(3 + n)^3) - (8*(2682720 + 11761200*n + 21312720*n^2 + 21785112*n^3 + 12615678*n^4 + 2229711*n^5 + 8680570*n^6 + 22139616*n^7 + 1049242*n^8 - 39896892*n^9 - 45865459*n^10 - 17979871*n^11 + 4382387*n^12 + 7940736*n^13 + 3904037*n^14 + 1021515*n^15 + 144217*n^16 + 8665*n^17))/(1215*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^4*(3 + n)^3) + (256*S[-3, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)) - (128*(72 - 36*n - 38*n^2 + 15*n^3 + 5*n^4)*S[-2, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)*(2 + n)^2*(3 + n)) + (4*(-168 - 580*n - 970*n^2 - 1183*n^3 - 799*n^4 - 248*n^5 - 37*n^6 + n^7)*S[1, n]^2)/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + (16*(2 + n + n^2)^2*S[1, n]^3)/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (4*(-168 - 196*n + 62*n^2 + 65*n^3 + 287*n^4 + 340*n^5 + 185*n^6 + 49*n^7)*S[2, n])/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + S[1, n]*((-8*(288 - 1248*n - 7816*n^2 - 16036*n^3 - 20424*n^4 - 19173*n^5 - 10192*n^6 - 948*n^7 + 1824*n^8 + 973*n^9 + 176*n^10))/(81*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) - (8*(2 + n + n^2)^2*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n))) - (40*(2 + n + n^2)^2*S[3, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)));

C2ps3cfnf2z3=(32*CF*(4 + 40*n + 41*n^2 + 2*n^3 + n^4)*NF^2*z3)/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n));

Clps2cfnf=CF*NF*((-16*(-4 - 12*n - 5*n^2 + 2*n^3 + 2*n^4 + n^5))/((-1 + n)*n^2*(1 + n)^3*(2 + n)^2) - (16*(2 + n + n^2)*S[1, n])/((-1 + n)*n*(1 + n)^2*(2 + n)));

Clps3cf2nf=CF^2*NF*((16*(-17496000 - 86780160*n - 139564944*n^2 + 4994352*n^3 + 277752780*n^4 + 183460080*n^5 - 327037723*n^6 - 423736597*n^7 + 127710657*n^8 + 434942008*n^9 + 118587857*n^10 - 214215704*n^11 - 191253376*n^12 - 38610518*n^13 + 26218569*n^14 + 19610669*n^15 + 5682259*n^16 + 810110*n^17 + 46961*n^18))/(675*(-2 + n)*(-1 + n)^3*n^4*(1 + n)^5*(2 + n)^4*(3 + n)^4) + (128*(-16 + 2*n + 3*n^2 + 2*n^3 + n^4)*S[-3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (8*(-32 - 36*n + 36*n^2 + 47*n^3 + 30*n^4 + 11*n^5)*S[1, n]^2)/((-1 + n)*n^2*(1 + n)^3*(2 + n)^2) - (16*(2 + n + n^2)*S[1, n]^3)/(3*(-1 + n)*n*(1 + n)^2*(2 + n)) + S[-2, n]*((128*(-40 + 4*n - 2*n^2 + 37*n^3 - 10*n^5 + 2*n^6 + n^7))/((-2 + n)^2*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) - (64*(44 - 16*n - 15*n^2 + 2*n^3 + n^4)*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) + (-1)^n*((-32*(466560 + 2571264*n + 5299776*n^2 - 78147504*n^3 - 50870640*n^4 + 237526888*n^5 + 274116998*n^6 - 108899393*n^7 - 266831917*n^8 - 28704678*n^9 + 125869920*n^10 + 54306474*n^11 - 22988070*n^12 - 22657528*n^13 - 4096022*n^14 + 1508463*n^15 + 817707*n^16 + 142094*n^17 + 8968*n^18))/(675*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^4) - (64*(-6048 - 30456*n - 57900*n^2 - 48140*n^3 + 13826*n^4 + 58260*n^5 + 37164*n^6 - 1939*n^7 - 12965*n^8 - 6098*n^9 - 1018*n^10 + 5*n^11 + 13*n^12)*S[1, n])/(45*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3*(3 + n)^3)) + (8*(-32 - 76*n - 52*n^2 - 19*n^3 - 6*n^4 + n^5)*S[2, n])/((-1 + n)*n^2*(1 + n)^3*(2 + n)^2) + (32*(-204 + 76*n + 117*n^2 + 82*n^3 + 41*n^4)*S[3, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + S[1, n]*((-16*(311040 + 918432*n + 808704*n^2 - 84120*n^3 - 501340*n^4 - 698624*n^5 - 882615*n^6 - 483186*n^7 + 138931*n^8 + 358220*n^9 + 236207*n^10 + 82822*n^11 + 15505*n^12 + 1208*n^13))/(45*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3*(3 + n)^3) + (48*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n)^2*(2 + n)) - (256*(2 + n + n^2)*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n))) - (256*(2 + n + n^2)*S[4, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) - (512*S[-2, 1, n])/((-1 + n)*n*(1 + n)^2*(2 + n)) + (512*(2 + n + n^2)*S[3, 1, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)));

Clps3cf2nfz3=CF^2*NF*z3*((-64*(-84 + 28*n + 39*n^2 + 22*n^3 + 11*n^4))/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (512*(2 + n + n^2)*S[1, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)));

Clps3cacfnf=CA*CF*NF*((-16*(-1166400 - 7210944*n - 16994448*n^2 - 19304784*n^3 - 11504004*n^4 - 9571224*n^5 + 4251529*n^6 + 46737379*n^7 + 60858680*n^8 + 16682892*n^9 - 26144472*n^10 - 26236690*n^11 - 7673098*n^12 + 2023508*n^13 + 2306647*n^14 + 775311*n^15 + 124638*n^16 + 8104*n^17))/(135*(-2 + n)*(-1 + n)^3*n^4*(1 + n)^5*(2 + n)^4*(3 + n)^3) - (288*(2 + n + n^2)*S[-3, n])/((-1 + n)*n*(1 + n)^2*(2 + n)) - (8*(24 + 32*n - 364*n^2 - 329*n^3 - 111*n^4 + 9*n^5 + 19*n^6)*S[1, n]^2)/(3*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2) - (80*(2 + n + n^2)*S[1, n]^3)/(3*(-1 + n)*n*(1 + n)^2*(2 + n)) + S[-2, n]*((32*(-216 - 900*n + 58*n^2 + 297*n^3 + 61*n^4 + 141*n^5 - 17*n^6 - 6*n^7 + 6*n^8))/(3*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2*(3 + n)) + (64*(16 - 14*n - 13*n^2 + 2*n^3 + n^4)*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) + (-1)^n*((-16*(252288 + 1675296*n + 4378608*n^2 + 3570488*n^3 - 714852*n^4 - 5161138*n^5 - 8342083*n^6 - 5944320*n^7 + 1190126*n^8 + 4759634*n^9 + 2600460*n^10 - 64634*n^11 - 592046*n^12 - 232344*n^13 - 30857*n^14 + 794*n^15 + 372*n^16))/(45*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^3) + (32*(-43632 - 219024*n - 379020*n^2 - 313970*n^3 + 78749*n^4 + 419430*n^5 + 324471*n^6 + 40124*n^7 - 74945*n^8 - 43922*n^9 - 9067*n^10 - 430*n^11 + 52*n^12)*S[1, n])/(45*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3*(3 + n)^3)) + (8*(-24 - 80*n - 284*n^2 - 175*n^3 + 3*n^4 + 87*n^5 + 41*n^6)*S[2, n])/(3*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2) - (16*(-372 + 56*n + 105*n^2 + 98*n^3 + 49*n^4)*S[3, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + S[1, n]*((-16*(-136080 - 592704*n - 1258848*n^2 - 1584420*n^3 - 752815*n^4 + 548043*n^5 + 859465*n^6 + 196072*n^7 - 349682*n^8 - 312685*n^9 - 97279*n^10 - 5914*n^11 + 2775*n^12 + 424*n^13))/(45*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3*(3 + n)^3) + (80*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n)^2*(2 + n)) + (128*(2 + n + n^2)*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n))) + (128*(2 + n + n^2)*S[4, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) + (192*(2 + n + n^2)*S[-2, 1, n])/((-1 + n)*n*(1 + n)^2*(2 + n)) - (256*(2 + n + n^2)*S[3, 1, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)));

Clps3cacfnfz3=CA*CF*NF*z3*((96*(18 + 5*n + 5*n^2))/((-2 + n)*n*(1 + n)^2*(3 + n)) - (256*(2 + n + n^2)*S[1, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)));

Clps3cfnf2=CF*NF^2*((256*(-1)^n*(-432 - 1782*n - 3423*n^2 - 1327*n^3 + 1681*n^4 + 1039*n^5 - 928*n^6 - 1208*n^7 - 482*n^8 - 60*n^9 + 8*n^10 + 2*n^11))/(45*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^3) + (32*(-19440 - 40824*n - 18900*n^2 - 105570*n^3 - 410490*n^4 - 463582*n^5 - 75136*n^6 + 277589*n^7 + 304285*n^8 + 161780*n^9 + 49606*n^10 + 8319*n^11 + 587*n^12))/(135*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3*(3 + n)^3) - (512*S[-2, n])/(3*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) + (32*(16 + 27*n + 13*n^2 + 8*n^3)*S[1, n])/(9*(-1 + n)*n*(1 + n)^3*(2 + n)) - (16*(2 + n + n^2)*S[1, n]^2)/(3*(-1 + n)*n*(1 + n)^2*(2 + n)) - (16*(2 + n + n^2)*S[2, n])/(3*(-1 + n)*n*(1 + n)^2*(2 + n)));

C2q1cf=CF*(-((-2 - 5*n + 2*n^2 + 9*n^3)/(n^2*(1 + n))) + ((-2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)) + 2*S[1, n]^2 - 2*S[2, n]);

C2q2cf2=CF^2*((43200 + 250560*n + 428688*n^2 - 57584*n^3 - 1376628*n^4 - 1070356*n^5 + 1178077*n^6 + 2012391*n^7 + 490884*n^8 - 798212*n^9 - 502834*n^10 + 163210*n^11 + 276552*n^12 + 117600*n^13 + 22445*n^14 + 1655*n^15)/(40*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^2*(3 + n)^3) + 24*S[-4, n] + 24*S[-2, n]^2 + (2*(-2 + 3*n + 3*n^2)*S[1, n]^3)/(n*(1 + n)) + 2*S[1, n]^4 + S[-3, n]*(-32/(1 + n) + 16*S[1, n]) + (-1)^n*((8*(-216 - 864*n - 11538*n^2 + 3484*n^3 + 22800*n^4 + 9575*n^5 - 4522*n^6 - 2427*n^7 + 1076*n^8 + 881*n^9 + 176*n^10 + 7*n^11))/(5*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (16*S[1, n])/(1 + n)^3) + S[-2, n]*((-8*(-48 - 34*n - 45*n^2 + 26*n^3 - 3*n^4 - 2*n^5 + 2*n^6))/((-2 + n)*n^2*(1 + n)^2*(3 + n)) - (16*(-3 + 4*n)*S[1, n])/(n*(1 + n)) - 32*S[1, n]^2) + S[1, n]^2*(-(-24 - 40*n - 9*n^2 + 26*n^3 + 27*n^4)/(2*n^2*(1 + n)^2) - 20*S[2, n]) + ((-16 - 32*n + 35*n^2 + 162*n^3 + 95*n^4)*S[2, n])/(2*n^2*(1 + n)^2) + 6*S[2, n]^2 - (2*(-10 + 25*n + 9*n^2)*S[3, n])/(n*(1 + n)) + 12*S[4, n] - 32*S[-3, 1, n] + (32*(-1 + 2*n)*S[-2, 1, n])/(n*(1 + n)) + 16*S[2, -2, n] + (4*(-2 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) + S[1, n]*(-(48 + 160*n + 106*n^2 + 65*n^3 + 207*n^4 + 203*n^5 + 51*n^6)/(2*n^3*(1 + n)^3) - (2*(-2 + 3*n)*(5 + 3*n)*S[2, n])/(n*(1 + n)) - 24*S[3, n] + 32*S[-2, 1, n] + 16*S[2, 1, n]) + 40*S[3, 1, n] - 24*S[2, 1, 1, n]);

C2q2cf2z3=CF^2*z3*((-24*(2 - n + 3*n^2))/(n*(1 + n)) + 48*S[1, n]);

C2q2cacf=CA*CF*(-(2138400 + 4727808*n - 1891944*n^2 - 14771988*n^3 + 3326364*n^4 + 38438477*n^5 + 25454431*n^6 - 28078956*n^7 - 45097452*n^8 - 10684674*n^9 + 18074250*n^10 + 16777912*n^11 + 6291320*n^12 + 1139325*n^13 + 81975*n^14)/(1080*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^2*(3 + n)^3) - 12*S[-4, n] - 12*S[-2, n]^2 + S[-3, n]*(16/(1 + n) - 8*S[1, n]) + (22*S[1, n]^3)/9 + (-1)^n*((-4*(-216 - 864*n - 11538*n^2 + 3484*n^3 + 22800*n^4 + 9575*n^5 - 4522*n^6 - 2427*n^7 + 1076*n^8 + 881*n^9 + 176*n^10 + 7*n^11))/(5*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (8*S[1, n])/(1 + n)^3) + S[-2, n]*((4*(-48 - 34*n - 45*n^2 + 26*n^3 - 3*n^4 - 2*n^5 + 2*n^6))/((-2 + n)*n^2*(1 + n)^2*(3 + n)) + (8*(-3 + 4*n)*S[1, n])/(n*(1 + n)) + 16*S[1, n]^2) - ((-66 + 929*n + 2134*n^2 + 1067*n^3)*S[2, n])/(18*n*(1 + n)^2) - 4*S[2, n]^2 + S[1, n]^2*((-66 + 367*n + 367*n^2)/(18*n*(1 + n)) + 4*S[2, n]) + (2*(-72 + 193*n + 121*n^2)*S[3, n])/(9*n*(1 + n)) - 8*S[4, n] + 16*S[-3, 1, n] - (16*(-1 + 2*n)*S[-2, 1, n])/(n*(1 + n)) - 8*S[2, -2, n] + S[1, n]*((792 + 510*n + 3761*n^2 + 12279*n^3 + 11607*n^4 + 3155*n^5)/(54*n^2*(1 + n)^3) - (2*(6 + 11*n + 11*n^2)*S[2, n])/(3*n*(1 + n)) + 24*S[3, n] - 16*S[-2, 1, n] - 16*S[2, 1, n]) - (4*(-6 + 11*n + 11*n^2)*S[2, 1, n])/(3*n*(1 + n)) - 24*S[3, 1, n] + 24*S[2, 1, 1, n]);

C2q2cacfz3=CA*CF*z3*((6*(6 + n + 9*n^2))/(n*(1 + n)) - 48*S[1, n]);

C2qcfnf=CF*NF*((360 + 648*n + 140*n^2 + 31*n^3 + 1397*n^4 + 2517*n^5 + 1371*n^6)/(108*n^3*(1 + n)^3) - ((-6 + 29*n + 29*n^2)*S[1, n]^2)/(9*n*(1 + n)) - (4*S[1, n]^3)/9 + ((-6 + 85*n + 85*n^2)*S[2, n])/(9*n*(1 + n)) + S[1, n]*(-(72 + 66*n + 331*n^2 + 620*n^3 + 247*n^4)/(27*n^2*(1 + n)^2) + (4*S[2, n])/3) - (44*S[3, n])/9 + (8*S[2, 1, n])/3);

C2q3cf3=CF^3*(-(839808000 + 6214579200*n + 15223852800*n^2 + 3973909248*n^3 - 48009946752*n^4 - 80124185664*n^5 - 5421376224*n^6 + 99252511728*n^7 + 87332272212*n^8 + 11228585120*n^9 + 3612565535*n^10 + 76609691242*n^11 + 142971699722*n^12 + 108739877066*n^13 + 14657632374*n^14 - 17893840302*n^15 + 6865602474*n^16 + 10141777330*n^17 - 9302808236*n^18 - 14799749378*n^19 - 6318408546*n^20 + 121573918*n^21 + 1153267066*n^22 + 499446742*n^23 + 105759450*n^24 + 11708550*n^25 + 544125*n^26)/(1800*(-2 + n)*(-1 + n)^4*n^6*(1 + n)^6*(2 + n)^4*(3 + n)^5) + (1088*S[-6, n])/9 + (2816*S[-3, n]^2)/3 + (64*S[-2, n]^3)/9 + S[-5, n]*((8*(372 - 158*n + 59*n^2 - 22*n^3 + n^4))/(3*n*(1 + n)) - 1664*S[1, n]) + (2*(-2 + 3*n + 3*n^2)*S[1, n]^5)/(n*(1 + n)) + (4*S[1, n]^6)/3 + S[1, n]^4*(-((-20 - 26*n - 3*n^2 + 4*n^3 + 9*n^4)/(n^2*(1 + n)^2)) - 36*S[2, n]) - ((-148 - 222*n + 281*n^2 + 1108*n^3 + 617*n^4)*S[2, n]^2)/(3*n^2*(1 + n)^2) - (148*S[2, n]^3)/9 + S[-4, n]*((-4*(-8856 - 2904*n - 9584*n^2 - 857*n^3 + 963*n^4 + 529*n^5 + 277*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (2432*S[-2, n])/3 + (8*(278 - 187*n + 21*n^2)*S[1, n])/(n*(1 + n)) - 1808*S[1, n]^2 + 592*S[2, n]) + S[-2, n]^2*((-4*(-1032 + 484*n - 1170*n^2 - 749*n^3 + 149*n^4 + 169*n^5 + 37*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (8*(118 - 69*n + 27*n^2)*S[1, n])/(3*n*(1 + n)) - (752*S[1, n]^2)/3 + 1808*S[2, n]) - (512*S[3, n]^2)/3 - (2*(6240 + 4936*n - 8996*n^2 - 29446*n^3 - 9957*n^4 + 6527*n^5 + 3797*n^6 + 403*n^7)*S[4, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (8*(-156 + 61*n - 10*n^2 - 22*n^3 + n^4)*S[5, n])/(3*n*(1 + n)) - (2048*S[6, n])/9 + (5536*S[-5, 1, n])/3 + 768*S[-4, -2, n] + (16*(-111 + 25*n)*S[-4, 1, n])/(1 + n) + (5920*S[-4, 2, n])/3 + (32*(-2 + 3*n + 3*n^2)*S[-3, -2, n])/(3*n*(1 + n)) - (8*(-7632 - 3342*n - 7001*n^2 + 2912*n^3 + 1249*n^4 - 390*n^5 + 36*n^6)*S[-3, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - (8*(302 - 281*n + 7*n^2)*S[-3, 2, n])/(n*(1 + n)) - (4768*S[-3, 3, n])/3 + (7168*S[-2, 1, n]^2)/3 + (16*(-3780 - 1536*n - 3659*n^2 + 842*n^3 + 490*n^4 - 50*n^5 + 61*n^6)*S[2, -2, n])/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + S[-2, 1, n]*((16*(384 + 1112*n - 2060*n^2 + 1682*n^3 + 1399*n^4 - 112*n^5 - 1174*n^6 - 775*n^7 - 121*n^8 + 25*n^9))/(3*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - 64*S[2, 1, n]) - (4*(-20 - 60*n - 79*n^2 - 49*n^3 + 235*n^4 + 313*n^5 + 100*n^6)*S[2, 1, n])/(3*n^3*(1 + n)^3) - (64*S[2, 1, n]^2)/3 + S[3, n]*((-3840 - 8624*n + 21648*n^2 + 22720*n^3 - 45660*n^4 - 68233*n^5 - 7492*n^6 + 19410*n^7 + 7672*n^8 + 575*n^9)/(3*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - (7616*S[-2, 1, n])/3 + (64*S[2, 1, n])/3) + S[1, n]^3*(-(496 + 1344*n + 714*n^2 + 255*n^3 + 1215*n^4 + 1137*n^5 + 279*n^6)/(6*n^3*(1 + n)^3) - (12*(-6 + 7*n + 7*n^2)*S[2, n])/(n*(1 + n)) - 48*S[3, n] - 960*S[-2, 1, n] + 32*S[2, 1, n]) + S[-3, n]*((-8*(-1104 - 3104*n - 7848*n^2 - 1592*n^3 + 411*n^4 - 394*n^5 - 1540*n^6 - 785*n^7 + 61*n^8 + 79*n^9))/(3*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + S[-2, n]*((-16*(-172 + 105*n + 33*n^2))/(3*n*(1 + n)) - (4928*S[1, n])/3) - (16*(102 - 73*n + 3*n^2)*S[1, n]^2)/(n*(1 + n)) + (2656*S[1, n]^3)/3 + S[1, n]*((8*(-6192 - 3234*n - 4743*n^2 + 3376*n^3 + 657*n^4 - 450*n^5 + 34*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - (13664*S[2, n])/3) + (32*(320 - 393*n + 33*n^2)*S[2, n])/(3*n*(1 + n)) + (8000*S[3, n])/3 - (8960*S[-2, 1, n])/3 + (160*S[2, 1, n])/3) + (-1)^n*((4*(18662400 + 96982272*n + 116271936*n^2 - 187801632*n^3 + 175514112*n^4 + 2194548960*n^5 + 795008172*n^6 - 6009061154*n^7 - 6471531700*n^8 - 18076032*n^9 - 833510211*n^10 - 5459193130*n^11 - 2400570926*n^12 + 2939643804*n^13 + 2794390275*n^14 + 274827002*n^15 - 562465064*n^16 - 236833640*n^17 + 1844627*n^18 + 23733074*n^19 + 6621898*n^20 + 763276*n^21 + 33281*n^22))/(225*(-2 + n)^2*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^4*(3 + n)^5) - (4832*S[-3, n])/(3*(1 + n)^3) + (16*(-216 - 864*n - 35298*n^2 - 19196*n^3 + 73740*n^4 + 54685*n^5 - 27612*n^6 - 31607*n^7 - 2164*n^8 + 5071*n^9 + 1726*n^10 + 167*n^11)*S[1, n]^2)/(5*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (32*S[1, n]^3)/(1 + n)^3 + S[-2, n]*((16*(-864 - 3456*n - 191952*n^2 - 154004*n^3 + 418170*n^4 + 355865*n^5 - 164438*n^6 - 209943*n^7 - 20106*n^8 + 31899*n^9 + 11414*n^10 + 1143*n^11))/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (4000*S[1, n])/(3*(1 + n)^3)) - (16*(-648 - 2592*n - 76734*n^2 - 16008*n^3 + 151830*n^4 + 89220*n^5 - 52271*n^6 - 48891*n^7 - 352*n^8 + 8798*n^9 + 2703*n^10 + 241*n^11)*S[2, n])/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + S[1, n]*((8*(1296000 + 6357312*n + 9027072*n^2 - 86033328*n^3 - 99930776*n^4 + 264649592*n^5 + 392762268*n^6 - 112393058*n^7 - 322934177*n^8 + 15916857*n^9 + 172740794*n^10 + 38748430*n^11 - 41646360*n^12 - 20877604*n^13 + 523946*n^14 + 2366916*n^15 + 567633*n^16 + 42483*n^17))/(75*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) - (256*S[2, n])/(3*(1 + n)^3)) - (32*S[3, n])/(1 + n)^3 + (10048*S[-2, 1, n])/(3*(1 + n)^3) - (320*S[2, 1, n])/(3*(1 + n)^3)) - (16*(-518 + 634*n - 37*n^2 - 22*n^3 + n^4)*S[3, -2, n])/(3*n*(1 + n)) - (8*(-120 + 2120*n + 4014*n^2 + 3582*n^3 - 2810*n^4 - 2263*n^5 + 32*n^6 + 173*n^7)*S[3, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (32*(11 + 5*n + 17*n^2)*S[3, 2, n])/(n*(1 + n)) + (6080*S[4, -2, n])/3 + (8*(250 - 9*n + 135*n^2)*S[4, 1, n])/(3*n*(1 + n)) - 320*S[4, 2, n] - 1120*S[5, 1, n] - (15104*S[-4, 1, 1, n])/3 + (1408*S[-3, -2, 1, n])/3 - 640*S[-3, 1, -2, n] - (32*(220 - 393*n + 39*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) - (4576*S[-3, 1, 2, n])/3 - (4352*S[-3, 2, 1, n])/3 + (16*(-354 + 313*n + 98*n^2 - 22*n^3 + n^4)*S[-2, 1, -2, n])/(3*n*(1 + n)) + S[-2, n]*((4*(-898560 - 2177280*n + 773568*n^2 + 6093488*n^3 + 1973248*n^4 - 4971184*n^5 - 1744624*n^6 + 607185*n^7 - 510589*n^8 - 161367*n^9 + 875924*n^10 + 734946*n^11 - 19174*n^12 - 236702*n^13 - 70252*n^14 + 15245*n^15 + 9835*n^16 + 1205*n^17))/(15*(-2 + n)^2*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (32*(-5 + 7*n + 3*n^2)*S[1, n]^3)/(n*(1 + n)) - 64*S[1, n]^4 + S[1, n]^2*((8*(1536 + 1274*n - 13*n^2 - 740*n^3 - 595*n^4 + 178*n^5 + 96*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - (5824*S[2, n])/3) - (8*(-6720 - 2246*n - 7181*n^2 + 172*n^3 + 673*n^4 + 202*n^5 + 196*n^6)*S[2, n])/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (3104*S[2, n]^2)/3 + (16*(-146 + 211*n + 3*n^2)*S[3, n])/(n*(1 + n)) - (6752*S[4, n])/3 + (5888*S[-3, 1, n])/3 - (16*(-34 + 7*n - 64*n^2 - 22*n^3 + n^4)*S[-2, 1, n])/(3*n*(1 + n)) - 1792*S[2, -2, n] + S[1, n]*((-8*(-17376 - 28400*n - 144*n^2 + 17248*n^3 + 10190*n^4 - 8309*n^5 - 719*n^6 + 2255*n^7 - 267*n^8 - 230*n^9 + 24*n^10))/(3*(-2 + n)^2*n^3*(1 + n)^3*(2 + n)*(3 + n)) - (32*(-251 + 285*n + 9*n^2)*S[2, n])/(3*n*(1 + n)) + 3008*S[3, n] - (704*S[-2, 1, n])/3 - (11008*S[2, 1, n])/3) + (64*(140 - 207*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + 3200*S[3, 1, n] - (12544*S[-2, 1, 1, n])/3) + (16*(-7488 - 2802*n - 7635*n^2 + 456*n^3 + 711*n^4 + 190*n^5 + 208*n^6)*S[-2, 1, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - (32*(290 - 417*n + 15*n^2)*S[-2, 2, 1, n])/(3*n*(1 + n)) - (896*S[-2, 2, 2, n])/3 - (8960*S[-2, 3, 1, n])/3 + (256*S[2, -2, -2, n])/3 - (16*(566 - 825*n + 39*n^2)*S[2, 1, -2, n])/(3*n*(1 + n)) + S[1, n]^2*((2237760 + 7853760*n + 6090624*n^2 - 11023912*n^3 - 21598424*n^4 - 5332198*n^5 + 15854641*n^6 + 13438333*n^7 + 76012*n^8 - 4088136*n^9 - 1375722*n^10 + 552750*n^11 + 595716*n^12 + 216310*n^13 + 38625*n^14 + 2805*n^15)/(60*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (2*(-272 - 380*n + 21*n^2 + 368*n^3 + 291*n^4)*S[2, n])/(3*n^2*(1 + n)^2) + 108*S[2, n]^2 - (4*(10 + 59*n + 75*n^2)*S[3, n])/(n*(1 + n)) + 344*S[4, n] - (6464*S[-3, 1, n])/3 - (32*(-56 + 47*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)) + (6880*S[2, -2, n])/3 + (24*(-2 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) + 336*S[3, 1, n] + 4864*S[-2, 1, 1, n] - 48*S[2, 1, 1, n]) + (8*(-14 - 20*n + 10*n^2 + 29*n^3)*S[2, 1, 1, n])/(n^2*(1 + n)) + S[2, n]*(-(734400 + 3335040*n + 4176864*n^2 - 3032152*n^3 - 13564024*n^4 - 5334038*n^5 + 17397941*n^6 + 16225513*n^7 - 7898148*n^8 - 16549256*n^9 - 4332882*n^10 + 5383350*n^11 + 4906836*n^12 + 1761990*n^13 + 306245*n^14 + 21265*n^15)/(60*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (4*(-110 + 153*n + 105*n^2)*S[3, n])/(3*n*(1 + n)) - (8*S[4, n])/3 + 1152*S[-3, 1, n] - (16*(638 - 831*n + 9*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - (3296*S[2, -2, n])/3 - (8*(-4 + 15*n + 15*n^2)*S[2, 1, n])/(3*n*(1 + n)) - 432*S[3, 1, n] - (12416*S[-2, 1, 1, n])/3 + (272*S[2, 1, 1, n])/3) + (80*S[2, 2, 1, n])/(3*n*(1 + n)) + (352*S[2, 3, 1, n])/3 - (8896*S[3, 1, -2, n])/3 - (16*(82 + 51*n + 195*n^2)*S[3, 1, 1, n])/(3*n*(1 + n)) + (64*S[3, 2, 1, n])/3 + (128*S[4, 1, 1, n])/3 + 256*S[-3, 1, 1, 1, n] + (2816*S[-2, -2, 1, 1, n])/3 + S[1, n]*((-407462400 - 1610668800*n - 1386374400*n^2 + 2713814784*n^3 + 5774517696*n^4 - 1746802048*n^5 - 7411119056*n^6 + 6131910816*n^7 + 15024070334*n^8 - 1223997289*n^9 - 11367575796*n^10 + 430603826*n^11 + 8726924346*n^12 + 3828584533*n^13 - 1397115016*n^14 - 1606563636*n^15 - 417792846*n^16 + 39309489*n^17 + 47866188*n^18 + 12104450*n^19 + 1465750*n^20 + 75075*n^21)/(600*(-2 + n)*(-1 + n)^3*n^5*(1 + n)^5*(2 + n)^3*(3 + n)^4) + (2*(-54 + 25*n + 25*n^2)*S[2, n]^2)/(n*(1 + n)) + (2*(3216 + 7072*n + 10448*n^2 + 16148*n^3 - 333*n^4 - 5889*n^5 - 1463*n^6 + 81*n^7)*S[3, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (4*(174 - 75*n + 85*n^2)*S[4, n])/(n*(1 + n)) - 960*S[5, n] + 1088*S[-4, 1, n] + (128*S[-3, -2, n])/3 + (64*(143 - 162*n + 6*n^2)*S[-3, 1, n])/(3*n*(1 + n)) + 3680*S[-3, 2, n] - (16*(-3576 - 1126*n - 4043*n^2 + 28*n^3 + 85*n^4 + 178*n^5 + 158*n^6)*S[-2, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (16*(-586 + 633*n + 9*n^2)*S[2, -2, n])/(3*n*(1 + n)) + S[2, n]*((1232 + 3776*n + 2254*n^2 + 1345*n^3 + 5289*n^4 + 5807*n^5 + 1545*n^6)/(6*n^3*(1 + n)^3) + (784*S[3, n])/3 + (13696*S[-2, 1, n])/3 - (64*S[2, 1, n])/3) - (4*(-84 - 136*n - 47*n^2 + 86*n^3 + 85*n^4)*S[2, 1, n])/(3*n^2*(1 + n)^2) - (11392*S[3, -2, n])/3 + (8*(22 + 45*n + 109*n^2)*S[3, 1, n])/(n*(1 + n)) + 64*S[3, 2, n] - (1696*S[4, 1, n])/3 + (7168*S[-3, 1, 1, n])/3 + 3264*S[-2, 1, -2, n] + (64*(-100 + 103*n + 7*n^2)*S[-2, 1, 1, n])/(n*(1 + n)) + (11648*S[-2, 2, 1, n])/3 + (11200*S[2, 1, -2, n])/3 - (24*(-2 + 3*n + 3*n^2)*S[2, 1, 1, n])/(n*(1 + n)) - (160*S[2, 2, 1, n])/3 - (1984*S[3, 1, 1, n])/3 - 10752*S[-2, 1, 1, 1, n]) - (192*(-40 + 49*n + n^2)*S[-2, 1, 1, 1, n])/(n*(1 + n)) + 192*S[-2, 1, 1, 2, n] - 128*S[-2, 2, 1, 1, n] + 2048*S[2, -2, 1, 1, n] + (64*S[2, 2, 1, 1, n])/3 + 704*S[3, 1, 1, 1, n] + 9216*S[-2, 1, 1, 1, 1, n]);

C2q3cf3z3=CF^3*z3*((2048*(-1)^n)/(1 + n)^3 - (4*(-6288 - 15128*n - 3564*n^2 - 6214*n^3 - 12616*n^4 - 14211*n^5 - 608*n^6 + 6674*n^7 + 3168*n^8 + 307*n^9))/(3*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + S[-2, n]*((-16*(-168 + 202*n - 37*n^2 - 22*n^3 + n^4))/(3*n*(1 + n)) - 1216*S[1, n]) - (64*(-1 + n)*S[1, n]^2)/(n*(1 + n)) + 96*S[1, n]^3 + S[1, n]*((-8*(144 + 1536*n + 88*n^2 - 912*n^3 - 1353*n^4 - 407*n^5 + 169*n^6 + 79*n^7))/((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - 416*S[2, n]) + (64*(4 + 3*n + 6*n^2)*S[2, n])/(n*(1 + n)) - (320*S[3, n])/3 + 512*S[-2, 1, n] + 192*S[2, 1, n]);

C2q3cf3z4=CF^3*z4*((-12*(-4 - 4*n + n^2 + 10*n^3 + 5*n^4))/(n^2*(1 + n)^2) - 96*S[-2, n]);

C2q3cf3z5=CF^3*z5*((-20*(-312 + 322*n - 325*n^2 - 22*n^3 + n^4))/(3*n*(1 + n)) - 1120*S[1, n]);

C2q3cacf2=CA*CF^2*((28021593600 + 131478474240*n + 107266467456*n^2 - 408124464192*n^3 - 795125172960*n^4 + 97720203888*n^5 + 1736282004648*n^6 + 615156124420*n^7 - 3354237569616*n^8 - 2983441152393*n^9 + 2929762522549*n^10 + 5240038735789*n^11 + 1031275264873*n^12 - 2359073264411*n^13 - 1160332987999*n^14 + 906683807537*n^15 + 922948238629*n^16 + 6647579351*n^17 - 338719366129*n^18 - 174623842409*n^19 - 12797184341*n^20 + 21620555815*n^21 + 10493741875*n^22 + 2311751175*n^23 + 261854775*n^24 + 12367350*n^25)/(16200*(-2 + n)*(-1 + n)^4*n^5*(1 + n)^6*(2 + n)^4*(3 + n)^5) - (544*S[-6, n])/3 - 1184*S[-3, n]^2 - (32*S[-2, n]^3)/3 + (44*S[1, n]^5)/9 + S[-5, n]*((-8*(978 + 50*n + 773*n^2 - 66*n^3 + 3*n^4))/(9*n*(1 + n)) + (4160*S[1, n])/3) + S[-2, n]^2*((2*(-3576 + 716*n - 7626*n^2 - 7533*n^3 + 285*n^4 + 1849*n^5 + 429*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (4*(-366 + 449*n + 161*n^2)*S[1, n])/(3*n*(1 + n)) + 392*S[1, n]^2 - 1896*S[2, n]) + S[-4, n]*((2*(-183168 - 58572*n - 267780*n^2 - 99301*n^3 + 20667*n^4 + 30813*n^5 + 10109*n^6))/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 768*S[-2, n] - (4*(1858 - 1533*n + 51*n^2)*S[1, n])/(3*n*(1 + n)) + (5848*S[1, n]^2)/3 - (2360*S[2, n])/3) + ((-684 - 4794*n + 2455*n^2 + 11762*n^3 + 4513*n^4)*S[2, n]^2)/(27*n^2*(1 + n)^2) + (64*S[2, n]^3)/3 + S[1, n]^4*((-110 + 433*n + 433*n^2)/(9*n*(1 + n)) + 8*S[2, n]) + (3392*S[3, n]^2)/9 + (4*(10584 + 43020*n - 89754*n^2 - 251779*n^3 - 90491*n^4 + 46752*n^5 + 32765*n^6 + 4591*n^7)*S[4, n])/(27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (4*(-404 + 349*n - 81*n^2 - 44*n^3 + 2*n^4)*S[5, n])/(3*n*(1 + n)) + 288*S[6, n] - 1872*S[-5, 1, n] - 1152*S[-4, -2, n] - (8*(-16 - 747*n + 189*n^2)*S[-4, 1, n])/(3*n*(1 + n)) - 2384*S[-4, 2, n] - (16*(-1 + n)*(2 + n)*S[-3, -2, n])/(n*(1 + n)) - (4*(48240 + 24738*n + 34155*n^2 - 36278*n^3 - 6891*n^4 + 6360*n^5 + 388*n^6)*S[-3, 1, n])/(9*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (4*(5922 - 5561*n + 487*n^2)*S[-3, 2, n])/(9*n*(1 + n)) + 1296*S[-3, 3, n] - 2688*S[-2, 1, n]^2 - (8*(-73008 - 30582*n - 64629*n^2 + 26842*n^3 + 8202*n^4 - 3282*n^5 + 913*n^6)*S[2, -2, n])/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + S[3, n]*(-(-114048 - 352224*n + 537576*n^2 + 93996*n^3 - 4069930*n^4 - 5377077*n^5 - 1298594*n^6 + 1131968*n^7 + 674988*n^8 + 97249*n^9)/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 2656*S[-2, 1, n] - (1072*S[2, 1, n])/9) + S[-3, n]*((4*(-20736 - 254448*n - 635868*n^2 - 112872*n^3 + 241111*n^4 + 235053*n^5 - 95212*n^6 - 126065*n^7 - 12921*n^8 + 5894*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + (8*(1674 - 925*n + 335*n^2)*S[1, n]^2)/(9*n*(1 + n)) - (2416*S[1, n]^3)/3 + S[-2, n]*((56*(-44 + 25*n + n^2))/(3*n*(1 + n)) + (4256*S[1, n])/3) - (16*(686 - 897*n + 105*n^2)*S[2, n])/(3*n*(1 + n)) + S[1, n]*((4*(102060 + 67464*n + 60393*n^2 - 94906*n^3 - 11349*n^4 + 15756*n^5 + 1046*n^6))/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (13936*S[2, n])/3) - 2720*S[3, n] + 3584*S[-2, 1, n] - 80*S[2, 1, n]) + S[1, n]^3*((3212 + 2712*n + 8489*n^2 + 30615*n^3 + 30483*n^4 + 8425*n^5)/(54*n^2*(1 + n)^3) - (4*(108 + 491*n + 491*n^2)*S[2, n])/(27*n*(1 + n)) + (1648*S[3, n])/9 + 1120*S[-2, 1, n] - (320*S[2, 1, n])/9) + (4*(-648 - 804*n + 38*n^2 + 3081*n^3 + 15161*n^4 + 26531*n^5 + 22584*n^6 + 9442*n^7 + 1511*n^8)*S[2, 1, n])/(9*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 40*S[2, 1, n]^2 + S[-2, 1, n]*((8*(-16848 - 74520*n + 104832*n^2 - 205902*n^3 - 362563*n^4 - 262179*n^5 + 38554*n^6 + 109499*n^7 + 33279*n^8 + 1288*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 96*S[2, 1, n]) + (-1)^n*((2*(-201553920 - 1652462208*n - 3743677440*n^2 + 728354592*n^3 + 162746496*n^4 + 37876019688*n^5 - 33596679888*n^6 - 232176296322*n^7 - 71276570520*n^8 + 330237866576*n^9 + 293120633619*n^10 - 44146627798*n^11 - 138608646470*n^12 - 26675664832*n^13 + 28815180253*n^14 + 9407549506*n^15 - 6342762572*n^16 - 4352737424*n^17 - 492118579*n^18 + 343953622*n^19 + 144380906*n^20 + 22040760*n^21 + 1214675*n^22))/(2025*(-2 + n)^2*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^4*(3 + n)^5) + (2288*S[-3, n])/(1 + n)^3 - (8*(-1944 - 7776*n - 494802*n^2 - 326124*n^3 + 1035540*n^4 + 806185*n^5 - 418088*n^6 - 490423*n^7 - 41156*n^8 + 75419*n^9 + 26434*n^10 + 2623*n^11)*S[1, n]^2)/(45*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (16*S[1, n]^3)/(1 + n)^3 + S[-2, n]*((-8*(-2592 - 10368*n - 845856*n^2 - 549492*n^3 + 1748250*n^4 + 1339025*n^5 - 728114*n^6 - 836099*n^7 - 70338*n^8 + 127547*n^9 + 44762*n^10 + 4459*n^11))/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (3344*S[1, n])/(3*(1 + n)^3)) + (8*(-1944 - 7776*n - 182682*n^2 - 89064*n^3 + 396810*n^4 + 299840*n^5 - 124633*n^6 - 151913*n^7 - 8176*n^8 + 26014*n^9 + 8609*n^10 + 803*n^11)*S[2, n])/(45*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + S[1, n]*((-4*(20995200 + 113552928*n + 193697568*n^2 - 1578226032*n^3 - 1134333144*n^4 + 4157269698*n^5 + 5252332542*n^6 - 1716539602*n^7 - 4348440613*n^8 + 394574433*n^9 + 2552571736*n^10 + 578928520*n^11 - 630776190*n^12 - 325608776*n^13 + 5929474*n^14 + 37331154*n^15 + 9213827*n^16 + 708077*n^17))/(675*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) - (32*S[2, n])/(3*(1 + n)^3)) - (80*S[3, n])/(3*(1 + n)^3) - (4256*S[-2, 1, n])/(1 + n)^3 + (160*S[2, 1, n])/(1 + n)^3) + (16*(-1665 + 2243*n - 166*n^2 - 66*n^3 + 3*n^4)*S[3, -2, n])/(9*n*(1 + n)) + (4*(28080 + 51948*n + 26208*n^2 - 63475*n^3 - 107039*n^4 - 15678*n^5 + 15287*n^6 + 4645*n^7)*S[3, 1, n])/(27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (16*(-87 + 647*n + 431*n^2)*S[3, 2, n])/(9*n*(1 + n)) - 2080*S[4, -2, n] - (4*(702 + 2671*n + 1807*n^2)*S[4, 1, n])/(9*n*(1 + n)) + 488*S[4, 2, n] + (5888*S[5, 1, n])/3 + 5504*S[-4, 1, 1, n] - 704*S[-3, -2, 1, n] + 960*S[-3, 1, -2, n] + (16*(464 - 881*n + 127*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) + 2160*S[-3, 1, 2, n] + 2048*S[-3, 2, 1, n] - (8*(-854 + 895*n + 369*n^2 - 44*n^3 + 2*n^4)*S[-2, 1, -2, n])/(3*n*(1 + n)) - (8*(-147312 - 48114*n - 156051*n^2 - 1466*n^3 + 12135*n^4 + 5952*n^5 + 4816*n^6)*S[-2, 1, 1, n])/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + S[-2, n]*((-2*(-29393280 - 158941440*n - 18937152*n^2 + 523466928*n^3 + 163270008*n^4 - 475788264*n^5 - 116652544*n^6 + 100464815*n^7 - 48475769*n^8 - 42703307*n^9 + 72297084*n^10 + 81204606*n^11 + 4077226*n^12 - 24880742*n^13 - 8057332*n^14 + 1673075*n^15 + 1125135*n^16 + 138825*n^17))/(405*(-2 + n)^2*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (16*(135 + 31*n + 139*n^2)*S[1, n]^3)/(27*n*(1 + n)) + 32*S[1, n]^4 + (4*(-137592 - 38538*n - 149097*n^2 - 5558*n^3 + 11097*n^4 + 6060*n^5 + 4708*n^6)*S[2, n])/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - (3632*S[2, n]^2)/3 + S[1, n]^2*((-4*(5832 + 7914*n - 7739*n^2 - 19314*n^3 - 4169*n^4 + 4524*n^5 + 1360*n^6))/(9*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (6880*S[2, n])/3) - (8*(-8694 + 13501*n + 541*n^2)*S[3, n])/(27*n*(1 + n)) + 2224*S[4, n] - 2048*S[-3, 1, n] + (8*(-118 - 7*n - 197*n^2 - 44*n^3 + 2*n^4)*S[-2, 1, n])/(3*n*(1 + n)) + 1792*S[2, -2, n] - (32*(906 - 1441*n + 71*n^2)*S[2, 1, n])/(9*n*(1 + n)) + S[1, n]*((-4*(663552 + 1283040*n + 96696*n^2 - 788460*n^3 + 451414*n^4 + 1193761*n^5 - 307969*n^6 - 485619*n^7 + 2431*n^8 + 57302*n^9 + 7868*n^10))/(81*(-2 + n)^2*n^3*(1 + n)^3*(2 + n)*(3 + n)) + (16*(-1785 + 2227*n + 247*n^2)*S[2, n])/(9*n*(1 + n)) - 3232*S[3, n] + (1312*S[-2, 1, n])/3 + (11264*S[2, 1, n])/3) - 3136*S[3, 1, n] + 4480*S[-2, 1, 1, n]) + (16*(1902 - 2891*n + 133*n^2)*S[-2, 2, 1, n])/(9*n*(1 + n)) + 704*S[-2, 2, 2, n] + 2816*S[-2, 3, 1, n] - 128*S[2, -2, -2, n] + (8*(3678 - 5755*n + 293*n^2)*S[2, 1, -2, n])/(9*n*(1 + n)) + S[2, n]*((5598720 + 50310720*n + 95144544*n^2 - 41745672*n^3 - 105072084*n^4 + 578281242*n^5 + 1186555771*n^6 - 78397*n^7 - 1786264908*n^8 - 1589300136*n^9 + 4179258*n^10 + 825160650*n^11 + 591141416*n^12 + 198010630*n^13 + 33538275*n^14 + 2315715*n^15)/(1620*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (16*(261 + 80*n + 134*n^2)*S[3, n])/(27*n*(1 + n)) - (424*S[4, n])/3 - 1280*S[-3, 1, n] - (8*(-1442 + 2071*n + 79*n^2)*S[-2, 1, n])/(3*n*(1 + n)) + (3760*S[2, -2, n])/3 - (20*(4 + 9*n + 9*n^2)*S[2, 1, n])/(3*n*(1 + n)) + (3136*S[3, 1, n])/3 + (12736*S[-2, 1, 1, n])/3 - (544*S[2, 1, 1, n])/3) - (4*(-108 - 383*n + 152*n^2 + 728*n^3 + 277*n^4)*S[2, 1, 1, n])/(3*n^2*(1 + n)^2) + S[1, n]^2*(-(3110400 + 12363840*n + 11974176*n^2 - 19567368*n^3 - 40761396*n^4 - 498422*n^5 + 47323239*n^6 + 23735127*n^7 - 23741772*n^8 - 26108264*n^9 - 2094158*n^10 + 9738930*n^11 + 7054824*n^12 + 2351990*n^13 + 399455*n^14 + 27815*n^15)/(180*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (4*(-93 - 451*n + 823*n^2 + 2320*n^3 + 1124*n^4)*S[2, n])/(9*n^2*(1 + n)^2) - (40*S[2, n]^2)/3 + (4*(-492 + 1093*n + 733*n^2)*S[3, n])/(9*n*(1 + n)) - 88*S[4, n] + (6304*S[-3, 1, n])/3 + (16*(-1188 + 1219*n + 247*n^2)*S[-2, 1, n])/(9*n*(1 + n)) - (7216*S[2, -2, n])/3 + (16*(30 + 29*n + 29*n^2)*S[2, 1, n])/(9*n*(1 + n)) - (2464*S[3, 1, n])/3 - (16256*S[-2, 1, 1, n])/3 + 80*S[2, 1, 1, n]) - (4*(-4 + 65*n + 65*n^2)*S[2, 2, 1, n])/(3*n*(1 + n)) - (1760*S[2, 3, 1, n])/3 + 2784*S[3, 1, -2, n] + (32*(-171 + 577*n + 361*n^2)*S[3, 1, 1, n])/(9*n*(1 + n)) + 48*S[3, 2, 1, n] + (320*S[4, 1, 1, n])/3 - 896*S[-3, 1, 1, 1, n] - 1408*S[-2, -2, 1, 1, n] + (32*(-2412 + 3139*n + 115*n^2)*S[-2, 1, 1, 1, n])/(9*n*(1 + n)) - 288*S[-2, 1, 1, 2, n] + 192*S[-2, 2, 1, 1, n] - 1792*S[2, -2, 1, 1, n] + S[1, n]*(-(-8062156800 - 33699628800*n - 29860617600*n^2 + 65414646144*n^3 + 133264914336*n^4 - 83567976768*n^5 - 127646629896*n^6 + 324385537256*n^7 + 337271982894*n^8 - 386739553949*n^9 - 507933594836*n^10 + 226151623866*n^11 + 545684950586*n^12 + 169411607353*n^13 - 144939116256*n^14 - 126958918876*n^15 - 26656245886*n^16 + 9479491749*n^17 + 6966134908*n^18 + 1784055450*n^19 + 223389750*n^20 + 11462175*n^21)/(16200*(-2 + n)*(-1 + n)^3*n^5*(1 + n)^5*(2 + n)^3*(3 + n)^4) + (8*(15 + 236*n + 236*n^2)*S[2, n]^2)/(9*n*(1 + n)) - (2*(67824 + 100728*n + 59256*n^2 + 12110*n^3 - 45617*n^4 - 22167*n^5 - 2755*n^6 + 781*n^7)*S[3, n])/(27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (8*(297 + 806*n + 734*n^2)*S[4, n])/(9*n*(1 + n)) + (3040*S[5, n])/3 - (4000*S[-4, 1, n])/3 - 64*S[-3, -2, n] - (32*(287 - 310*n + 50*n^2)*S[-3, 1, n])/(3*n*(1 + n)) - 3920*S[-3, 2, n] + (8*(-73548 - 17352*n - 93105*n^2 - 27358*n^3 + 465*n^4 + 9708*n^5 + 4502*n^6)*S[-2, 1, n])/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (8*(3750 - 4115*n + 61*n^2)*S[2, -2, n])/(9*n*(1 + n)) + (4*(-294 - 845*n + 324*n^2 + 1468*n^3 + 575*n^4)*S[2, 1, n])/(9*n^2*(1 + n)^2) + S[2, n]*(-(-23328 + 177768*n + 286164*n^2 + 533514*n^3 + 2213515*n^4 + 3625286*n^5 + 2631828*n^6 + 894616*n^7 + 116957*n^8)/(162*n^3*(1 + n)^3*(2 + n)*(3 + n)) - (880*S[3, n])/3 - (15104*S[-2, 1, n])/3 + (160*S[2, 1, n])/3) + 3840*S[3, -2, n] - (8*(-636 + 1445*n + 869*n^2)*S[3, 1, n])/(9*n*(1 + n)) - (2080*S[3, 2, n])/3 + 240*S[4, 1, n] - (6784*S[-3, 1, 1, n])/3 - (11744*S[-2, 1, -2, n])/3 - (32*(-2028 + 2255*n + 239*n^2)*S[-2, 1, 1, n])/(9*n*(1 + n)) - (12224*S[-2, 2, 1, n])/3 - (11552*S[2, 1, -2, n])/3 - (40*(6 + 13*n + 13*n^2)*S[2, 1, 1, n])/(3*n*(1 + n)) - (32*S[2, 2, 1, n])/3 + 1984*S[3, 1, 1, n] + 11776*S[-2, 1, 1, 1, n] - 128*S[2, 1, 1, 1, n]) + (32*(6 + 13*n + 13*n^2)*S[2, 1, 1, 1, n])/(3*n*(1 + n)) + (208*S[2, 2, 1, 1, n])/3 - (6368*S[3, 1, 1, 1, n])/3 - 9728*S[-2, 1, 1, 1, 1, n] + (640*S[2, 1, 1, 1, 1, n])/3);

C2q3cacf2z3=CA*CF^2*z3*((-2304*(-1)^n)/(1 + n)^3 - (25056 + 108576*n + 75096*n^2 - 684*n^3 - 66996*n^4 - 88775*n^5 - 77428*n^6 - 14010*n^7 + 13792*n^8 + 5021*n^9)/(3*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - 64*S[-3, n] + (4*(-22 + 75*n + 35*n^2)*S[1, n]^2)/(n*(1 + n)) - 96*S[1, n]^3 + S[-2, n]*((16*(-180 + 138*n - 137*n^2 - 22*n^3 + n^4))/(3*n*(1 + n)) + 1248*S[1, n]) - (12*(22 + 69*n + 77*n^2)*S[2, n])/(n*(1 + n)) + S[1, n]*((2*(-3888 + 20832*n - 27520*n^2 - 70804*n^3 - 38361*n^4 + 5775*n^5 + 8797*n^6 + 1873*n^7))/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + 480*S[2, n]) + 256*S[3, n] - 640*S[-2, 1, n] - 288*S[2, 1, n]);

C2q3cacf2z4=CA*CF^2*z4*((18*(-4 - 4*n + n^2 + 10*n^3 + 5*n^4))/(n^2*(1 + n)^2) + 144*S[-2, n]);

C2q3cacf2z5=CA*CF^2*z5*((20*(-240 + 310*n - 217*n^2 - 22*n^3 + n^4))/(3*n*(1 + n)) + 560*S[1, n]);

C2q3ca2cf=CA^2*CF*(-(232509242880 + 533286478080*n - 610589684736*n^2 - 2170566388224*n^3 - 431466922368*n^4 + 3383892820224*n^5 - 1896308162928*n^6 - 12245772265152*n^7 - 1260585186046*n^8 + 21183568737695*n^9 + 12772400341355*n^10 - 17375489354133*n^11 - 21093232988073*n^12 + 3284198066595*n^13 + 17254823426543*n^14 + 8803267030223*n^15 - 2629332821329*n^16 - 4731397545651*n^17 - 1874687034159*n^18 + 41032902801*n^19 + 316582963781*n^20 + 133779234737*n^21 + 27989742725*n^22 + 3083846325*n^23 + 143231475*n^24)/(145800*(-2 + n)*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^4*(3 + n)^5) + (544*S[-6, n])/9 + (1072*S[-3, n]^2)/3 + (32*S[-2, n]^3)/9 + S[-5, n]*((2*(840 + 574*n + 1369*n^2 - 66*n^3 + 3*n^4))/(9*n*(1 + n)) - (832*S[1, n])/3) + (121*S[1, n]^4)/27 + ((54 + 452*n + 293*n^2 + 264*n^3 + 423*n^4)*S[2, n]^2)/(9*n^2*(1 + n)^2) - (56*S[2, n]^3)/9 + S[-4, n]*((-4*(-25866 - 8109*n - 45381*n^2 - 22897*n^3 + 3000*n^4 + 6513*n^5 + 1904*n^6))/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (544*S[-2, n])/3 - (8*(-256 + 243*n + 3*n^2)*S[1, n])/(3*n*(1 + n)) - (1568*S[1, n]^2)/3 + (736*S[2, n])/3) + S[-2, n]^2*((-8*(-318 + 29*n - 807*n^2 - 848*n^3 + 17*n^4 + 210*n^5 + 49*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - (8*(-62 + 95*n + 47*n^2)*S[1, n])/(3*n*(1 + n)) - (400*S[1, n]^2)/3 + 496*S[2, n]) - (1280*S[3, n]^2)/9 - (2*(-2700 + 10896*n - 32317*n^2 - 89702*n^3 - 41611*n^4 + 12631*n^5 + 12899*n^6 + 2284*n^7)*S[4, n])/(9*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (2*(-696 + 824*n - 253*n^2 - 66*n^3 + 3*n^4)*S[5, n])/(9*n*(1 + n)) - (112*S[6, n])/9 + (1424*S[-5, 1, n])/3 + 384*S[-4, -2, n] + (8*(-8 - 207*n + 57*n^2)*S[-4, 1, n])/(3*n*(1 + n)) + (2096*S[-4, 2, n])/3 - (32*S[-3, -2, n])/(3*n*(1 + n)) + (4*(12672 + 7356*n + 6576*n^2 - 13771*n^3 - 1572*n^4 + 2595*n^5 + 248*n^6)*S[-3, 1, n])/(9*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - (8*(801 - 758*n + 106*n^2)*S[-3, 2, n])/(9*n*(1 + n)) - (752*S[-3, 3, n])/3 + (2240*S[-2, 1, n]^2)/3 + (8*(-19494 - 8379*n - 15849*n^2 + 9632*n^3 + 1896*n^4 - 1416*n^5 + 182*n^6)*S[2, -2, n])/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + S[-2, 1, n]*((-4*(-6480 - 44496*n + 49212*n^2 - 160488*n^3 - 324790*n^4 - 265203*n^5 + 6856*n^6 + 88574*n^7 + 30012*n^8 + 1963*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - 32*S[2, 1, n]) - (4*(-540 - 36*n - 618*n^2 + 5325*n^3 + 26041*n^4 + 34038*n^5 + 18675*n^6 + 3691*n^7)*S[2, 1, n])/(27*n^3*(1 + n)^3*(3 + n)) - (56*S[2, 1, n]^2)/3 + S[1, n]^3*((-726 + 4649*n + 4649*n^2)/(81*n*(1 + n)) + (616*S[2, n])/27 - (640*S[3, n])/9 - 320*S[-2, 1, n] + (32*S[2, 1, n])/9) + S[-3, n]*((-2*(9072 - 170640*n - 423972*n^2 - 69888*n^3 + 230014*n^4 + 245691*n^5 - 53632*n^6 - 104870*n^7 - 14568*n^8 + 3761*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + S[-2, n]*((8*(68 - 35*n + 13*n^2))/(3*n*(1 + n)) - (896*S[1, n])/3) - (16*(189 - 67*n + 77*n^2)*S[1, n]^2)/(9*n*(1 + n)) + (544*S[1, n]^3)/3 + S[1, n]*((-4*(23166 + 19179*n + 8853*n^2 - 32261*n^3 - 2718*n^4 + 5853*n^5 + 676*n^6))/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - 1184*S[2, n]) + (16*(61 - 84*n + 12*n^2)*S[2, n])/(n*(1 + n)) + (2080*S[3, n])/3 - (3136*S[-2, 1, n])/3 + (80*S[2, 1, n])/3) + S[3, n]*((2*(-8424 - 61992*n + 96174*n^2 - 198684*n^3 - 1672286*n^4 - 2126295*n^5 - 638734*n^6 + 376282*n^7 + 268194*n^8 + 43949*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - (2080*S[-2, 1, n])/3 + (880*S[2, 1, n])/9) + (-1)^n*((-4*(-8398080 - 194905440*n - 674307504*n^2 - 240465024*n^3 + 435593376*n^4 + 14406740082*n^5 - 6610401585*n^6 - 71564461677*n^7 - 32380088955*n^8 + 82518795572*n^9 + 71404760430*n^10 - 23319841492*n^11 - 40053446201*n^12 - 54717649*n^13 + 13491173182*n^14 + 2970248131*n^15 - 2851237037*n^16 - 1621060046*n^17 - 118879234*n^18 + 139387822*n^19 + 50994497*n^20 + 7227561*n^21 + 378551*n^22))/(2025*(-2 + n)^2*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^4*(3 + n)^5) - (2224*S[-3, n])/(3*(1 + n)^3) + (16*(41 + 56*n)*S[1, n]^2)/(9*(1 + n)^4) + S[-2, n]*((16*(-432 - 1728*n - 163476*n^2 - 98872*n^3 + 332520*n^4 + 245790*n^5 - 140919*n^6 - 156539*n^7 - 12558*n^8 + 23912*n^9 + 8337*n^10 + 829*n^11))/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (224*S[1, n])/(1 + n)^3) - (16*(-11 + 4*n)*S[2, n])/(9*(1 + n)^4) + S[1, n]*((4*(-466560 - 3050136*n - 7147764*n^2 + 36622422*n^3 + 30059019*n^4 - 73741659*n^5 - 122744436*n^6 - 26122114*n^7 + 59040594*n^8 + 16954161*n^9 - 41418149*n^10 - 32218707*n^11 - 3311406*n^12 + 5229814*n^13 + 2554209*n^14 + 475659*n^15 + 32573*n^16))/(135*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) + (80*S[2, n])/(3*(1 + n)^3)) + (64*S[3, n])/(3*(1 + n)^3) + (3872*S[-2, 1, n])/(3*(1 + n)^3) - (160*S[2, 1, n])/(3*(1 + n)^3)) - (4*(-1776 + 2584*n - 221*n^2 - 66*n^3 + 3*n^4)*S[3, -2, n])/(9*n*(1 + n)) - (4*(18576 + 21744*n + 6252*n^2 - 22294*n^3 - 20843*n^4 + 2631*n^5 + 3227*n^6 + 379*n^7)*S[3, 1, n])/(27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (16*(-35 + 106*n + 52*n^2)*S[3, 2, n])/(3*n*(1 + n)) + (1600*S[4, -2, n])/3 + (8*(33 + 691*n + 367*n^2)*S[4, 1, n])/(9*n*(1 + n)) - 296*S[4, 2, n] - (2144*S[5, 1, n])/3 - (4480*S[-4, 1, 1, n])/3 + (704*S[-3, -2, 1, n])/3 - 320*S[-3, 1, -2, n] - (32*(61 - 122*n + 22*n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)) - (2096*S[-3, 1, 2, n])/3 - (1984*S[-3, 2, 1, n])/3 + (4*(-500 + 582*n + 271*n^2 - 22*n^3 + n^4)*S[-2, 1, -2, n])/(3*n*(1 + n)) + S[-2, n]*((2*(-2566080 - 50077440*n - 19911744*n^2 + 179471376*n^3 + 54996156*n^4 - 170783148*n^5 - 34773848*n^6 + 42035410*n^7 - 17344933*n^8 - 19173199*n^9 + 24323568*n^10 + 30680532*n^11 + 2297462*n^12 - 9244894*n^13 - 3080264*n^14 + 630730*n^15 + 429795*n^16 + 53145*n^17))/(405*(-2 + n)^2*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (1760*S[1, n]^3)/27 + S[1, n]^2*((4*(-102 - 358*n + 565*n^2 + 1459*n^3 + 536*n^4))/(9*n^2*(1 + n)^2) - (1984*S[2, n])/3) - (4*(-38556 - 9162*n - 42234*n^2 - 3553*n^3 + 2520*n^4 + 2121*n^5 + 1472*n^6)*S[2, n])/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) + (1040*S[2, n]^2)/3 + (16*(-1188 + 1951*n + 115*n^2)*S[3, n])/(27*n*(1 + n)) - (1648*S[4, n])/3 + (1600*S[-3, 1, n])/3 - (4*(-84 - 14*n - 133*n^2 - 22*n^3 + n^4)*S[-2, 1, n])/(3*n*(1 + n)) - 448*S[2, -2, n] + S[1, n]*((4*(-48600 - 153360*n - 99882*n^2 + 30750*n^3 - 166261*n^4 - 325485*n^5 - 80897*n^6 + 65735*n^7 + 34062*n^8 + 4258*n^9))/(81*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) - (32*(-258 + 343*n + 55*n^2)*S[2, n])/(9*n*(1 + n)) + 864*S[3, n] - 160*S[-2, 1, n] - 960*S[2, 1, n]) + (32*(243 - 410*n + 22*n^2)*S[2, 1, n])/(9*n*(1 + n)) + 768*S[3, 1, n] - (3584*S[-2, 1, 1, n])/3) + (8*(-39960 - 11448*n - 43668*n^2 - 2785*n^3 + 2868*n^4 + 2121*n^5 + 1472*n^6)*S[-2, 1, 1, n])/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - (64*(129 - 205*n + 11*n^2)*S[-2, 2, 1, n])/(9*n*(1 + n)) - (832*S[-2, 2, 2, n])/3 - (1984*S[-2, 3, 1, n])/3 + (128*S[2, -2, -2, n])/3 - (16*(495 - 820*n + 44*n^2)*S[2, 1, -2, n])/(9*n*(1 + n)) + S[1, n]^2*((8100 + 19980*n + 22752*n^2 + 3486*n^3 + 46837*n^4 + 236560*n^5 + 374706*n^6 + 231286*n^7 + 50689*n^8)/(162*n^4*(1 + n)^4) + (2*(-18 - 211*n + 80*n^2 + 426*n^3 + 147*n^4)*S[2, n])/(9*n^2*(1 + n)^2) - (8*S[2, n]^2)/3 + (4*(240 - 205*n + 11*n^2)*S[3, n])/(9*n*(1 + n)) - 72*S[4, n] - 512*S[-3, 1, n] - (32*(-171 + 199*n + 55*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + (1888*S[2, -2, n])/3 - (4*(12 + 209*n + 209*n^2)*S[2, 1, n])/(9*n*(1 + n)) + (1168*S[3, 1, n])/3 + (4480*S[-2, 1, 1, n])/3 - 32*S[2, 1, 1, n]) + (4*(-72 - 354*n + 649*n^2 + 1565*n^3 + 562*n^4)*S[2, 1, 1, n])/(9*n^2*(1 + n)^2) + S[2, n]*(-(1620 + 4536*n + 12852*n^2 + 12042*n^3 + 202483*n^4 + 897907*n^5 + 1561114*n^6 + 1283176*n^7 + 495343*n^8 + 71503*n^9)/(54*n^4*(1 + n)^4*(3 + n)) - (8*(36 + 455*n + 455*n^2)*S[3, n])/(27*n*(1 + n)) + 120*S[4, n] + 352*S[-3, 1, n] + (16*(-201 + 310*n + 22*n^2)*S[-2, 1, n])/(3*n*(1 + n)) - 352*S[2, -2, n] + (16*(1 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)) - (1168*S[3, 1, n])/3 - 1088*S[-2, 1, 1, n] + (272*S[2, 1, 1, n])/3) + (4*(-24 + 29*n + 29*n^2)*S[2, 2, 1, n])/(3*n*(1 + n)) + (640*S[2, 3, 1, n])/3 - (1952*S[3, 1, -2, n])/3 - (16*(-264 + 611*n + 287*n^2)*S[3, 1, 1, n])/(9*n*(1 + n)) - (208*S[3, 2, 1, n])/3 + (320*S[4, 1, 1, n])/3 + 384*S[-3, 1, 1, 1, n] + (1408*S[-2, -2, 1, 1, n])/3 - (64*(-333 + 454*n + 22*n^2)*S[-2, 1, 1, 1, n])/(9*n*(1 + n)) + 96*S[-2, 1, 1, 2, n] - 64*S[-2, 2, 1, 1, n] + 384*S[2, -2, 1, 1, n] - (16*(36 + 11*n + 11*n^2)*S[2, 1, 1, 1, n])/(9*n*(1 + n)) + S[1, n]*((-566870400 - 1662819840*n - 761076000*n^2 + 3146445648*n^3 + 6023849472*n^4 + 1299875364*n^5 + 16710732648*n^6 + 36043247322*n^7 - 20761342152*n^8 - 103183909058*n^9 - 52324927197*n^10 + 80799309477*n^11 + 101954170857*n^12 + 15414848391*n^13 - 38748814842*n^14 - 27279606212*n^15 - 4298474262*n^16 + 2996426268*n^17 + 1868143551*n^18 + 468546405*n^19 + 58515525*n^20 + 2996875*n^21)/(3645*(-2 + n)*(-1 + n)^3*n^5*(1 + n)^5*(2 + n)^3*(3 + n)^4) - (4*(-6 + 145*n + 145*n^2)*S[2, n]^2)/(9*n*(1 + n)) + (4*(12204 + 21528*n - 15489*n^2 - 72725*n^3 - 44536*n^4 + 8946*n^5 + 11260*n^6 + 1964*n^7)*S[3, n])/(27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (4*(-162 + 1325*n + 893*n^2)*S[4, n])/(9*n*(1 + n)) - (736*S[5, n])/3 + (1184*S[-4, 1, n])/3 + (64*S[-3, -2, n])/3 + (64*(36 - 37*n + 11*n^2)*S[-3, 1, n])/(3*n*(1 + n)) + 1040*S[-3, 2, n] - (8*(-20682 - 3609*n - 28359*n^2 - 13805*n^3 - 150*n^4 + 4053*n^5 + 1540*n^6)*S[-2, 1, n])/(27*(-2 + n)*n^2*(1 + n)^2*(3 + n)) - (32*(249 - 277*n + 11*n^2)*S[2, -2, n])/(9*n*(1 + n)) + S[2, n]*(-(1080 + 72*n - 942*n^2 + 14025*n^3 + 47960*n^4 + 57930*n^5 + 26286*n^6 + 3221*n^7)/(27*n^3*(1 + n)^3*(3 + n)) + (64*S[3, n])/3 + 1376*S[-2, 1, n] - 32*S[2, 1, n]) - (4*(-42 - 329*n + 498*n^2 + 1351*n^3 + 536*n^4)*S[2, 1, n])/(9*n^2*(1 + n)^2) - (2912*S[3, -2, n])/3 + (16*(-73 + 120*n + 48*n^2)*S[3, 1, n])/(3*n*(1 + n)) + (1120*S[3, 2, n])/3 - (176*S[4, 1, n])/3 + (1600*S[-3, 1, 1, n])/3 + (3424*S[-2, 1, -2, n])/3 + (128*(-141 + 166*n + 22*n^2)*S[-2, 1, 1, n])/(9*n*(1 + n)) + (3200*S[-2, 2, 1, n])/3 + 992*S[2, 1, -2, n] + (8*(12 + 55*n + 55*n^2)*S[2, 1, 1, n])/(3*n*(1 + n)) + 64*S[2, 2, 1, n] - (2816*S[3, 1, 1, n])/3 - 3200*S[-2, 1, 1, 1, n] + 128*S[2, 1, 1, 1, n]) - (272*S[2, 2, 1, 1, n])/3 + (2720*S[3, 1, 1, 1, n])/3 + 2560*S[-2, 1, 1, 1, 1, n] - (640*S[2, 1, 1, 1, 1, n])/3);

C2q3ca2cfz3=CA^2*CF*z3*((640*(-1)^n)/(1 + n)^3 + (2*(23328 + 178416*n + 162024*n^2 - 114484*n^3 - 435602*n^4 - 482325*n^5 - 228970*n^6 + 51640*n^7 + 78156*n^8 + 17529*n^9))/(27*(-2 + n)*n^3*(1 + n)^3*(2 + n)*(3 + n)) + 32*S[-3, n] + S[-2, n]*((-4*(-192 + 74*n - 237*n^2 - 22*n^3 + n^4))/(3*n*(1 + n)) - 320*S[1, n]) - (16*(-4 + 15*n + 11*n^2)*S[1, n]^2)/(n*(1 + n)) + S[1, n]*((-8*(-7128 + 12312*n - 52368*n^2 - 122465*n^3 - 60352*n^4 + 16611*n^5 + 17416*n^6 + 3098*n^7))/(27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - 64*S[2, n]) + (32*(1 + 18*n + 18*n^2)*S[2, n])/(n*(1 + n)) - 128*S[3, n] + 192*S[-2, 1, n] + 96*S[2, 1, n]);

C2q3ca2cfz4=CA^2*CF*z4*((-6*(-4 - 4*n + n^2 + 10*n^3 + 5*n^4))/(n^2*(1 + n)^2) - 48*S[-2, n]);

C2q3ca2cfz5=CA^2*CF*z5*((-5*(-96 + 406*n - n^2 - 22*n^3 + n^4))/(3*n*(1 + n)) + 240*S[1, n]);

C2q3cf2nf=CF^2*NF*(-(424569600 + 2252707200*n + 3563170560*n^2 - 1665115488*n^3 - 11197455840*n^4 - 6367566120*n^5 + 19945429840*n^6 + 21247146254*n^7 - 25337043757*n^8 - 56304054937*n^9 - 31402927380*n^10 + 7014878534*n^11 + 16950753439*n^12 + 5515542615*n^13 - 4368849856*n^14 - 5431747950*n^15 - 2734329887*n^16 - 775826763*n^17 - 120340924*n^18 - 6687750*n^19 + 600525*n^20 + 76725*n^21)/(8100*(-1 + n)^3*n^5*(1 + n)^5*(2 + n)^4*(3 + n)^4) + (1312*S[-5, n])/9 - (16*(-54 + 373*n + 157*n^2)*S[-4, n])/(27*n*(1 + n)) + S[-2, n]^2*((-16*(-6 + 21*n + 13*n^2))/(3*n*(1 + n)) - (128*S[1, n])/3) - (10*(-2 + 7*n + 7*n^2)*S[1, n]^4)/(9*n*(1 + n)) - (8*S[1, n]^5)/9 - (2*(-354 + 455*n + 167*n^2)*S[2, n]^2)/(27*n*(1 + n)) + S[1, n]^3*(-(292 + 164*n + 767*n^2 + 1702*n^3 + 683*n^4)/(27*n^2*(1 + n)^2) + (416*S[2, n])/27) + S[-3, n]*((-32*(-4860 - 5436*n - 4173*n^2 + 4787*n^3 + 2215*n^4 - 1119*n^5 - 379*n^6 + 25*n^7))/(81*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (256*S[-2, n])/3 - (128*(-15 + 28*n + 10*n^2)*S[1, n])/(27*n*(1 + n)) - (448*S[1, n]^2)/9 + 64*S[2, n]) + (-1)^n*((-16*(4199040 + 17519328*n + 13176432*n^2 - 189692928*n^3 - 506433600*n^4 + 621804726*n^5 + 1754342511*n^6 + 291280919*n^7 - 1162093914*n^8 - 381519971*n^9 + 523858465*n^10 + 299326608*n^11 - 88361170*n^12 - 110597726*n^13 - 23102589*n^14 + 6535361*n^15 + 3962804*n^16 + 705603*n^17 + 44341*n^18))/(2025*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^4) + (448*S[-2, n])/(3*(1 + n)^3) + (64*(1944 + 8748*n + 189270*n^2 + 57555*n^3 - 364068*n^4 - 298615*n^5 + 60738*n^6 + 122132*n^7 + 9805*n^8 - 25351*n^9 - 9866*n^10 - 1125*n^11 + n^12)*S[1, n])/(135*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3*(3 + n)^3) + (64*S[1, n]^2)/(9*(1 + n)^3) + (64*S[2, n])/(9*(1 + n)^3)) + (2*(4032 - 3516*n + 29388*n^2 + 122983*n^3 + 124855*n^4 + 50345*n^5 + 7241*n^6)*S[3, n])/(81*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (8*(-309 + 782*n + 170*n^2)*S[4, n])/(27*n*(1 + n)) + (64*S[5, n])/3 + (64*(-9 + 22*n + 10*n^2)*S[-3, 1, n])/(9*n*(1 + n)) - (256*S[-3, 2, n])/9 - (64*(126 - 57*n - 50*n^2 + 643*n^3 + 404*n^4 + 83*n^5)*S[-2, 1, n])/(81*n^2*(1 + n)^2*(2 + n)) - (64*(-3 + 10*n + 10*n^2)*S[2, -2, n])/(27*n*(1 + n)) + S[1, n]^2*((576 + 1096*n - 42*n^2 - 695*n^3 - 77*n^4 - 109*n^5 + 83*n^6)/(18*n^3*(1 + n)^3) + (8*(-29 + 94*n + 82*n^2)*S[2, n])/(9*n*(1 + n)) - (232*S[3, n])/9 - (640*S[-2, 1, n])/9 - (176*S[2, 1, n])/9) - (8*(156 + 184*n + 311*n^2 + 539*n^3 + 773*n^4 + 517*n^5 + 112*n^6)*S[2, 1, n])/(9*n^2*(1 + n)^2*(2 + n)*(3 + n)) + S[2, n]*(-(34560 + 97776*n + 69852*n^2 + 98396*n^3 + 435881*n^4 + 740074*n^5 + 566428*n^6 + 203826*n^7 + 28023*n^8)/(162*n^3*(1 + n)^3*(2 + n)*(3 + n)) - (488*S[3, n])/27 + (128*S[-2, 1, n])/3 + 16*S[2, 1, n]) + S[-2, n]*((16*(-28944 - 27720*n + 29772*n^2 + 23470*n^3 + 18342*n^4 - 7279*n^5 - 2444*n^6 - 105*n^7 - 1405*n^8 + 324*n^9 + 261*n^10))/(81*(-2 + n)^2*n^3*(1 + n)^3*(2 + n)*(3 + n)) + (128*(-4 + 11*n + 5*n^2)*S[1, n]^2)/(9*n*(1 + n)) + (640*S[1, n]^3)/27 + S[1, n]*((64*(-1836 - 180*n - 339*n^2 - 4016*n^3 - 1789*n^4 + 582*n^5 + 487*n^6 + 83*n^7))/(81*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (640*S[2, n])/9) - (128*(-12 + 23*n + 5*n^2)*S[2, n])/(27*n*(1 + n)) + (512*S[3, n])/27 + (256*S[2, 1, n])/9) + (448*S[3, -2, n])/9 - (8*(156 + 215*n + 431*n^2)*S[3, 1, n])/(27*n*(1 + n)) + (992*S[3, 2, n])/9 + (1504*S[4, 1, n])/9 - (256*S[-3, 1, 1, n])/3 + (256*S[-2, 1, -2, n])/3 + (128*(-21 + 46*n + 10*n^2)*S[-2, 1, 1, n])/(27*n*(1 + n)) - (256*S[-2, 2, 1, n])/9 - (256*S[2, 1, -2, n])/9 + (8*(-16 + 29*n + 5*n^2)*S[2, 1, 1, n])/(3*n*(1 + n)) + S[1, n]*((-20684160 - 74338560*n - 49054464*n^2 + 74252880*n^3 + 124751160*n^4 + 73833400*n^5 + 101420468*n^6 + 38680609*n^7 - 226238351*n^8 - 314435920*n^9 - 110132360*n^10 + 68854426*n^11 + 80688434*n^12 + 33429952*n^13 + 7089180*n^14 + 750285*n^15 + 30045*n^16)/(1620*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3*(3 + n)^3) + ((24408 + 27036*n + 52890*n^2 + 133571*n^3 + 134975*n^4 + 58477*n^5 + 9187*n^6)*S[2, n])/(81*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (376*S[2, n]^2)/9 - (4*(-138 - 83*n + 61*n^2)*S[3, n])/(27*n*(1 + n)) - (832*S[4, n])/9 + (256*S[-3, 1, n])/3 - (512*(-6 + 14*n + 5*n^2)*S[-2, 1, n])/(27*n*(1 + n)) - (128*S[2, -2, n])/9 - (8*(-34 + 61*n + 13*n^2)*S[2, 1, n])/(9*n*(1 + n)) + (544*S[3, 1, n])/9 + (1024*S[-2, 1, 1, n])/9 + (160*S[2, 1, 1, n])/3) + (32*S[2, 2, 1, n])/3 - (1472*S[3, 1, 1, n])/9 - (512*S[-2, 1, 1, 1, n])/9 - (128*S[2, 1, 1, 1, n])/3);

C2q3cf2nfz3=CF^2*NF*z3*((8*(2880 + 864*n - 2720*n^2 - 4220*n^3 - 4588*n^4 - 523*n^5 + 1362*n^6 + 417*n^7))/(9*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (448*S[-2, n])/3 - (8*(-78 + 313*n + 73*n^2)*S[1, n])/(9*n*(1 + n)) - 16*S[1, n]^2 + (176*S[2, n])/3);

C2q3cf2nfz4=CF^2*NF*z4*((-4*(2 + 3*n + 3*n^2))/(n*(1 + n)) + 16*S[1, n]);

C2q3cacfnf=CA*CF*NF*((-7082380800 - 17142347520*n + 9392288256*n^2 + 52438871232*n^3 + 12852669600*n^4 - 59770944000*n^5 + 50870668272*n^6 + 179396081228*n^7 - 21313864768*n^8 - 271672535567*n^9 - 112371795508*n^10 + 224713861726*n^11 + 256872799964*n^12 + 33938072367*n^13 - 103278621176*n^14 - 74913020896*n^15 - 13425567656*n^16 + 8054238335*n^17 + 5541771196*n^18 + 1485241750*n^19 + 197208300*n^20 + 10716225*n^21)/(36450*(-2 + n)*(-1 + n)^3*n^4*(1 + n)^5*(2 + n)^4*(3 + n)^4) - (656*S[-5, n])/9 + (8*(-54 + 373*n + 157*n^2)*S[-4, n])/(27*n*(1 + n)) - (44*S[1, n]^4)/27 + S[-2, n]^2*((8*(-6 + 21*n + 13*n^2))/(3*n*(1 + n)) + (64*S[1, n])/3) + S[-3, n]*((16*(-4860 - 5436*n - 4173*n^2 + 4787*n^3 + 2215*n^4 - 1119*n^5 - 379*n^6 + 25*n^7))/(81*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (128*S[-2, n])/3 + (64*(-15 + 28*n + 10*n^2)*S[1, n])/(27*n*(1 + n)) + (224*S[1, n]^2)/9 - 32*S[2, n]) + S[1, n]^3*((-8*(-33 + 194*n + 194*n^2))/(81*n*(1 + n)) - (112*S[2, n])/27) - (2*(40 + 61*n + 109*n^2)*S[2, n]^2)/(9*n*(1 + n)) + (-1)^n*((8*(4199040 + 17519328*n + 13176432*n^2 - 189692928*n^3 - 506433600*n^4 + 621804726*n^5 + 1754342511*n^6 + 291280919*n^7 - 1162093914*n^8 - 381519971*n^9 + 523858465*n^10 + 299326608*n^11 - 88361170*n^12 - 110597726*n^13 - 23102589*n^14 + 6535361*n^15 + 3962804*n^16 + 705603*n^17 + 44341*n^18))/(2025*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^4) - (224*S[-2, n])/(3*(1 + n)^3) - (32*(1944 + 8748*n + 189270*n^2 + 57555*n^3 - 364068*n^4 - 298615*n^5 + 60738*n^6 + 122132*n^7 + 9805*n^8 - 25351*n^9 - 9866*n^10 - 1125*n^11 + n^12)*S[1, n])/(135*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3*(3 + n)^3) - (32*S[1, n]^2)/(9*(1 + n)^3) - (32*S[2, n])/(9*(1 + n)^3)) - (4*(-1656 + 1596*n - 23230*n^2 - 64685*n^3 - 39436*n^4 + 6514*n^5 + 11006*n^6 + 2251*n^7)*S[3, n])/(27*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (2*(9576 - 30444*n - 34066*n^2 + 539*n^3 + 7540*n^4 + 1687*n^5)*S[4, n])/(27*(-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) - (176*S[5, n])/9 - (32*(-9 + 22*n + 10*n^2)*S[-3, 1, n])/(9*n*(1 + n)) + (128*S[-3, 2, n])/9 + (32*(126 - 57*n - 50*n^2 + 643*n^3 + 404*n^4 + 83*n^5)*S[-2, 1, n])/(81*n^2*(1 + n)^2*(2 + n)) + (32*(-3 + 10*n + 10*n^2)*S[2, -2, n])/(27*n*(1 + n)) + S[-2, n]*((-8*(-28944 - 27720*n + 29772*n^2 + 23470*n^3 + 18342*n^4 - 7279*n^5 - 2444*n^6 - 105*n^7 - 1405*n^8 + 324*n^9 + 261*n^10))/(81*(-2 + n)^2*n^3*(1 + n)^3*(2 + n)*(3 + n)) - (64*(-4 + 11*n + 5*n^2)*S[1, n]^2)/(9*n*(1 + n)) - (320*S[1, n]^3)/27 + (64*(-12 + 23*n + 5*n^2)*S[2, n])/(27*n*(1 + n)) + S[1, n]*((-32*(-1836 - 180*n - 339*n^2 - 4016*n^3 - 1789*n^4 + 582*n^5 + 487*n^6 + 83*n^7))/(81*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (320*S[2, n])/9) - (256*S[3, n])/27 - (128*S[2, 1, n])/9) + S[2, n]*((-324 + 3996*n + 5076*n^2 + 99087*n^3 + 329824*n^4 + 395214*n^5 + 193848*n^6 + 32287*n^7)/(81*n^3*(1 + n)^3*(3 + n)) + (760*S[3, n])/27 - (64*S[-2, 1, n])/3 - 8*S[2, 1, n]) + (4*(360 + 66*n + 2733*n^2 + 6329*n^3 + 4825*n^4 + 1103*n^5)*S[2, 1, n])/(27*n^2*(1 + n)^2*(3 + n)) + S[1, n]^2*(-(-540 + 504*n + 336*n^2 + 8113*n^3 + 27861*n^4 + 26499*n^5 + 7531*n^6)/(81*n^3*(1 + n)^3) + (4*(17 - 10*n + 2*n^2)*S[2, n])/(9*n*(1 + n)) - (8*S[3, n])/9 + (320*S[-2, 1, n])/9 + (152*S[2, 1, n])/9) - (224*S[3, -2, n])/9 - (4*(2592 - 2004*n - 3392*n^2 - 347*n^3 + 308*n^4 + 131*n^5)*S[3, 1, n])/(27*(-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) - (160*S[3, 2, n])/3 - (560*S[4, 1, n])/9 + (128*S[-3, 1, 1, n])/3 - (128*S[-2, 1, -2, n])/3 - (64*(-21 + 46*n + 10*n^2)*S[-2, 1, 1, n])/(27*n*(1 + n)) + (128*S[-2, 2, 1, n])/9 + (128*S[2, 1, -2, n])/9 + S[1, n]*((-2*(-12597120 + 9797760*n + 53514432*n^2 - 30392496*n^3 - 426777120*n^4 - 1086221340*n^5 - 939777174*n^6 + 1134227000*n^7 + 2817292254*n^8 + 1362271151*n^9 - 1073278950*n^10 - 1469453518*n^11 - 507584358*n^12 + 94997140*n^13 + 130852308*n^14 + 43562950*n^15 + 6660240*n^16 + 402265*n^17))/(3645*(-2 + n)*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3*(3 + n)^3) + (4*(-180 - 231*n + 927*n^2 + 2899*n^3 + 1985*n^4 + 328*n^5)*S[2, n])/(27*n^2*(1 + n)^2*(3 + n)) + (112*S[2, n]^2)/9 - (16*(72 - 1518*n - 1669*n^2 + 32*n^3 + 460*n^4 + 97*n^5)*S[3, n])/(27*(-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) + (656*S[4, n])/9 - (128*S[-3, 1, n])/3 + (256*(-6 + 14*n + 5*n^2)*S[-2, 1, n])/(27*n*(1 + n)) + (64*S[2, -2, n])/9 + (8*(-25 + 64*n + 40*n^2)*S[2, 1, n])/(9*n*(1 + n)) - 48*S[3, 1, n] - (512*S[-2, 1, 1, n])/9 - (80*S[2, 1, 1, n])/3) - (32*(-6 + 13*n + 4*n^2)*S[2, 1, 1, n])/(9*n*(1 + n)) - (32*S[2, 2, 1, n])/3 + (848*S[3, 1, 1, n])/9 + (256*S[-2, 1, 1, 1, n])/9 + (32*S[2, 1, 1, 1, n])/9);

C2q3cacfnfz3=CA*CF*NF*z3*((-2*(9936 - 11820*n - 2896*n^2 - 13819*n^3 + 3318*n^4 + 3153*n^5))/(27*(-2 + n)*n^2*(1 + n)*(3 + n)) - (224*S[-2, n])/3 + (8*(1728 - 8724*n - 7756*n^2 + 899*n^3 + 2020*n^4 + 361*n^5)*S[1, n])/(27*(-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) + 16*S[1, n]^2 - (176*S[2, n])/3);

C2q3cacfnfz4=CA*CF*NF*z4*((4*(2 + 3*n + 3*n^2))/(n*(1 + n)) - 16*S[1, n]);

C2q3cfnf2=CF*NF^2*(-(-9936 - 21888*n - 9864*n^2 + 3044*n^3 + 3519*n^4 + 23004*n^5 + 57098*n^6 + 63048*n^7 + 28551*n^8)/(1458*n^4*(1 + n)^4) + (4*(-6 + 29*n + 29*n^2)*S[1, n]^3)/(81*n*(1 + n)) + (4*S[1, n]^4)/27 + S[1, n]^2*((2*(72 + 66*n + 319*n^2 + 596*n^3 + 235*n^4))/(81*n^2*(1 + n)^2) - (8*S[2, n])/9) - (2*(72 + 66*n + 1139*n^2 + 2236*n^3 + 1055*n^4)*S[2, n])/(81*n^2*(1 + n)^2) + (20*S[2, n]^2)/9 + (8*(-6 + 247*n + 247*n^2)*S[3, n])/(81*n*(1 + n)) + S[1, n]*((2*(-1944 - 2700*n + 666*n^2 + 10171*n^3 + 23997*n^4 + 20253*n^5 + 4357*n^6))/(729*n^3*(1 + n)^3) - (4*(-6 + 29*n + 29*n^2)*S[2, n])/(27*n*(1 + n)) + (32*S[3, n])/27) - (248*S[4, n])/27 - (304*S[2, 1, n])/27 + (64*S[3, 1, n])/9 - (32*S[2, 1, 1, n])/9);

C2q3cfnf2z3=CF*NF^2*z3*((-8*(2 + 3*n + 3*n^2))/(27*n*(1 + n)) + (32*S[1, n])/27);

C2q3dabc=(dabc*NF*((64*(46656 + 241056*n + 285120*n^2 + 2913156*n^3 + 4032666*n^4 - 6982710*n^5 - 13983192*n^6 + 3748775*n^7 + 24287501*n^8 + 21088239*n^9 + 5174500*n^10 - 3587501*n^11 - 3613853*n^12 - 1537605*n^13 - 375480*n^14 - 4275*n^15 + 61131*n^16 + 39453*n^17 + 13724*n^18 + 2805*n^19 + 315*n^20 + 15*n^21))/(15*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^5) - (512*(-1 + n)*S[-5, n])/(n*(1 + n)) + (64*(30 - 15*n + n^3)*S[-4, n])/((-2 + n)*(1 + n)*(3 + n)) + (64*(-1 + n)*S[-2, n]^2)/(1 + n) + S[-3, n]*((128*(-24 + 46*n + 21*n^2 - 21*n^3 + 2*n^5))/((-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) + (512*(-3 + n)*S[1, n])/((-2 + n)*(1 + n)*(3 + n))) - (128*(24 - 64*n - 54*n^2 - 20*n^3 - n^4 + 11*n^5 + 7*n^6 + n^7)*S[3, n])/((-2 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) + (-1)^n*((-128*(-11664 - 66096*n - 104328*n^2 - 765873*n^3 - 1308483*n^4 + 1251006*n^5 + 4155861*n^6 + 812608*n^7 - 6148260*n^8 - 8443716*n^9 - 5112538*n^10 - 1222425*n^11 + 391097*n^12 + 435046*n^13 + 170573*n^14 + 37234*n^15 + 4478*n^16 + 232*n^17))/(15*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^5) + (256*S[-2, n])/(1 + n)^3 - (128*(2592 + 11232*n + 12096*n^2 + 466962*n^3 + 345497*n^4 - 875298*n^5 - 858327*n^6 + 942754*n^7 + 1574996*n^8 + 314464*n^9 - 606946*n^10 - 432646*n^11 - 69251*n^12 + 34498*n^13 + 18425*n^14 + 3442*n^15 + 246*n^16)*S[1, n])/(15*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) + (1024*S[3, n])/(1 + n)^3) + S[-2, n]*((-64*(48 + 88*n + 60*n^2 + 80*n^3 - 9*n^4 - 76*n^5 - 20*n^6 + 16*n^7 + 5*n^8))/((-2 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) - (256*(-6 - 23*n - 17*n^2 - 4*n^3 + 2*n^4)*S[1, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (1024*(-3 + n)*S[2, n])/((-2 + n)*(1 + n)*(3 + n)) - (512*(-1 + n)*S[3, n])/(n*(1 + n))) - (256*(-24 - 8*n - 12*n^2 - 5*n^3 + n^5)*S[4, n])/((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (512*(-1 + n)*S[-4, 1, n])/(n*(1 + n)) - (1024*(-3 + n)*S[-3, 1, n])/((-2 + n)*(1 + n)*(3 + n)) - (256*(-24 + 46*n + 21*n^2 - 21*n^3 + 2*n^5)*S[-2, 1, n])/((-2 + n)*n*(1 + n)*(2 + n)*(3 + n)) + S[1, n]*((-128*(-2592 - 11232*n + 94824*n^2 - 154302*n^3 - 292847*n^4 + 186033*n^5 + 167592*n^6 - 716734*n^7 - 880721*n^8 + 17081*n^9 + 538156*n^10 + 284626*n^11 - 17749*n^12 - 66793*n^13 - 25820*n^14 - 4102*n^15 - 171*n^16 + 15*n^17))/(15*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) - (256*(-24 - 8*n - 12*n^2 - 5*n^3 + n^5)*S[3, n])/((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (1024*(-3 + n)*S[-2, 1, n])/((-2 + n)*(1 + n)*(3 + n))) + (1024*(-3 + n)*S[2, -2, n])/((-2 + n)*(1 + n)*(3 + n)) + (512*(-1 + n)*S[3, -2, n])/(n*(1 + n)) + (512*(-24 - 8*n - 12*n^2 - 5*n^3 + n^5)*S[3, 1, n])/((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (2048*(-3 + n)*S[-2, 1, 1, n])/((-2 + n)*(1 + n)*(3 + n))))/NC;

C2q3dabcz3=(dabc*NF*z3*((-2048*(-1)^n)/(1 + n)^3 + (32*(-432 - 3108*n - 952*n^2 + 867*n^3 + 292*n^4 + 26*n^5 + 36*n^6 + 7*n^7))/(3*(-2 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) + (1024*(-1 + n)*S[-2, n])/(n*(1 + n)) + (1024*(-12 - 4*n - 3*n^2 + n^3)*S[1, n])/((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n))))/NC;

C2q3dabcz5=(-1280*dabc*(-3 + n)*(-2 + n)*NF*z5)/(3*n*(1 + n)*NC);

Clq1=(4*CF)/(1 + n);

Clq2cf2=CF^2*((32*(-1)^n*(-216 - 864*n - 2748*n^2 + 1969*n^3 + 8610*n^4 + 7160*n^5 + 2733*n^6 + 963*n^7 + 556*n^8 + 226*n^9 + 41*n^10 + 2*n^11))/(5*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (2*(-432 - 4104*n + 22992*n^2 + 44894*n^3 - 11383*n^4 - 114524*n^5 - 149336*n^6 - 85432*n^7 - 13574*n^8 + 9300*n^9 + 5472*n^10 + 1130*n^11 + 85*n^12))/(5*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (32*S[-3, n])/(1 + n) - (4*(2 + 13*n + 9*n^2)*S[1, n])/(n*(1 + n)^2) + (8*S[1, n]^2)/(1 + n) + S[-2, n]*((64*(-6 - 2*n - n^2 + 2*n^3 + n^4))/((-2 + n)*n*(1 + n)^2*(3 + n)) - (64*S[1, n])/(1 + n)) - (8*S[2, n])/(1 + n) - (32*S[3, n])/(1 + n) + (64*S[-2, 1, n])/(1 + n));

Clq2cf2z3=(96*CF^2*z3)/(1 + n);

Clq2cacf=CA*CF*((-16*(-1)^n*(-216 - 864*n - 2748*n^2 + 1969*n^3 + 8610*n^4 + 7160*n^5 + 2733*n^6 + 963*n^7 + 556*n^8 + 226*n^9 + 41*n^10 + 2*n^11))/(5*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (2*(7776 - 648*n + 119124*n^2 + 300258*n^3 + 84099*n^4 - 627068*n^5 - 979012*n^6 - 516984*n^7 + 35682*n^8 + 160740*n^9 + 73464*n^10 + 14390*n^11 + 1075*n^12))/(45*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (16*S[-3, n])/(1 + n) + (92*S[1, n])/(3*(1 + n)) + S[-2, n]*((-32*(-6 - 2*n - n^2 + 2*n^3 + n^4))/((-2 + n)*n*(1 + n)^2*(3 + n)) + (32*S[1, n])/(1 + n)) + (16*S[3, n])/(1 + n) - (32*S[-2, 1, n])/(1 + n));

Clq2cacfz3=(-48*CA*CF*z3)/(1 + n);

Clq2cfnf=CF*NF*((-4*(-6 + 7*n + 19*n^2))/(9*n*(1 + n)^2) - (8*S[1, n])/(3*(1 + n)));

Clq3cf3=CF^3*((158630400 + 709108992*n + 830932992*n^2 + 152406144*n^3 + 2640155904*n^4 + 13968278112*n^5 + 18661722048*n^6 - 9449008520*n^7 - 73495148810*n^8 - 148624659607*n^9 - 179269611962*n^10 - 119338590011*n^11 - 11563928154*n^12 + 50135461917*n^13 + 41184075846*n^14 + 11056815545*n^15 - 2773054894*n^16 - 2629173637*n^17 - 408919134*n^18 + 214826447*n^19 + 122506514*n^20 + 27570143*n^21 + 3109650*n^22 + 145275*n^23)/(450*(-2 + n)*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^4*(3 + n)^5) - (64*(10 + n + n^2)*S[-5, n])/(1 + n) - (8*(2 + 13*n + 9*n^2)*S[1, n]^3)/(n*(1 + n)^2) + (8*S[1, n]^4)/(1 + n) + S[-4, n]*((64*(-162 + 65*n + 70*n^2 + 10*n^3 + 5*n^4))/((-2 + n)*n*(1 + n)^2*(3 + n)) - (1664*S[1, n])/(1 + n)) + S[-2, n]^2*((-32*(-8 + n + n^2)*(-6 + 5*n + 5*n^2))/((-2 + n)*n*(1 + n)^2*(3 + n)) - (256*S[1, n])/(1 + n)) + (24*S[2, n]^2)/(1 + n) + S[-3, n]*((32*(96 + 32*n + 712*n^2 + 542*n^3 - 23*n^4 - 182*n^5 + 92*n^6 + 136*n^7 + 35*n^8))/((-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) - (384*S[-2, n])/(1 + n) - (32*(-420 - 12*n + 7*n^2 + 90*n^3 + 47*n^4)*S[1, n])/((-2 + n)*n*(1 + n)^2*(3 + n)) + (1216*S[1, n]^2)/(1 + n) - (4544*S[2, n])/(1 + n)) + (8*(216 + 1956*n + 1574*n^2 - 631*n^3 - 1178*n^4 + 384*n^5 + 700*n^6 + 179*n^7)*S[3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) - (16*(432 + 596*n + 240*n^2 - 637*n^3 - 131*n^4 + 225*n^5 + 75*n^6)*S[4, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (64*(-1 + n)*(2 + n)*S[5, n])/(1 + n) - (2176*S[-4, 1, n])/(1 + n) + (128*(-156 + 24*n + 35*n^2 + 22*n^3 + 11*n^4)*S[-3, 1, n])/((-2 + n)*n*(1 + n)^2*(3 + n)) + (2304*S[-3, 2, n])/(1 + n) - (64*(-72 + 648*n + 664*n^2 + 131*n^3 - 104*n^4 + 62*n^5 + 88*n^6 + 23*n^7)*S[-2, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) + (-1)^n*((16*(18662400 + 94182912*n + 100875456*n^2 - 210663072*n^3 - 268537248*n^4 + 1125039360*n^5 + 1965851112*n^6 - 1263814634*n^7 - 6506438725*n^8 - 8038916022*n^9 - 4515345006*n^10 + 242043170*n^11 + 2503532029*n^12 + 1913165034*n^13 + 493607700*n^14 - 193425958*n^15 - 178564619*n^16 - 37917890*n^17 + 8663042*n^18 + 6294254*n^19 + 1368883*n^20 + 134446*n^21 + 4976*n^22))/(225*(-2 + n)^2*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^4*(3 + n)^5) - (640*S[-3, n])/(1 + n)^3 + (32*(1296000 + 3363552*n - 5403888*n^2 - 42212088*n^3 - 22107296*n^4 + 118734032*n^5 + 183741603*n^6 + 57371907*n^7 - 46919067*n^8 - 24463128*n^9 + 6419874*n^10 - 719770*n^11 - 6563010*n^12 - 2369784*n^13 + 462891*n^14 + 448311*n^15 + 96893*n^16 + 6968*n^17)*S[1, n])/(75*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) + (64*(-216 - 864*n - 2748*n^2 + 1969*n^3 + 8610*n^4 + 7160*n^5 + 2733*n^6 + 963*n^7 + 556*n^8 + 226*n^9 + 41*n^10 + 2*n^11)*S[1, n]^2)/(5*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + S[-2, n]*((64*(-864 - 3456*n - 55272*n^2 - 12104*n^3 + 118230*n^4 + 81135*n^5 - 28488*n^6 - 34123*n^7 - 306*n^8 + 6649*n^9 + 2124*n^10 + 203*n^11))/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (256*S[1, n])/(1 + n)^3) - (64*(-216 - 864*n - 2748*n^2 + 1969*n^3 + 8610*n^4 + 7160*n^5 + 2733*n^6 + 963*n^7 + 556*n^8 + 226*n^9 + 41*n^10 + 2*n^11)*S[2, n])/(5*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (256*S[3, n])/(1 + n)^3 + (1280*S[-2, 1, n])/(1 + n)^3) + S[1, n]^2*((-2*(-9504 - 57888*n - 67596*n^2 + 22868*n^3 + 112199*n^4 + 5342*n^5 - 205442*n^6 - 241394*n^7 - 121388*n^8 - 27110*n^9 - 706*n^10 + 710*n^11 + 85*n^12))/(5*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (80*S[2, n])/(1 + n) + (64*S[3, n])/(1 + n) - (1408*S[-2, 1, n])/(1 + n)) + S[2, n]*((2*(-5184 - 49248*n - 36996*n^2 + 70908*n^3 + 89859*n^4 - 95618*n^5 - 264762*n^6 - 217954*n^7 - 79388*n^8 - 6790*n^9 + 4014*n^10 + 1230*n^11 + 105*n^12))/(5*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (64*S[3, n])/(1 + n) + (4480*S[-2, 1, n])/(1 + n)) - (128*(-150 + 29*n + 39*n^2 + 20*n^3 + 10*n^4)*S[2, -2, n])/((-2 + n)*n*(1 + n)^2*(3 + n)) + (16*(-2 + 3*n + 3*n^2)*S[2, 1, n])/(n*(1 + n)^2) + S[-2, n]*((-32*(-51840 - 100224*n + 247536*n^2 + 906696*n^3 + 385052*n^4 - 1014358*n^5 - 1008420*n^6 + 28407*n^7 + 475366*n^8 + 181378*n^9 - 105538*n^10 - 94948*n^11 - 11114*n^12 + 10276*n^13 + 3870*n^14 + 405*n^15))/(15*(-2 + n)^2*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (64*(24 - 28*n - n^2 + 3*n^3)*S[1, n]^2)/((-2 + n)*n*(1 + n)*(3 + n)) - (128*S[1, n]^3)/(1 + n) + (256*(-69 + 18*n + 22*n^2 + 8*n^3 + 4*n^4)*S[2, n])/((-2 + n)*n*(1 + n)^2*(3 + n)) + S[1, n]*((64*(288 - 192*n - 1060*n^2 - 272*n^3 + 421*n^4 + 363*n^5 - 173*n^6 - 129*n^7 + 20*n^8 + 14*n^9))/((-2 + n)^2*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) - (2944*S[2, n])/(1 + n)) + (3328*S[3, n])/(1 + n) + (128*(-1 + n)*(2 + n)*S[-2, 1, n])/(1 + n) - (4608*S[2, 1, n])/(1 + n)) + (128*(-27 + n + n^2)*S[3, -2, n])/(1 + n) + (32*(288 + 572*n + 284*n^2 - 511*n^3 - 93*n^4 + 195*n^5 + 65*n^6)*S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (384*S[3, 2, n])/(1 + n) - (384*S[4, 1, n])/(1 + n) + (4608*S[-3, 1, 1, n])/(1 + n) - (128*(-8 + n + n^2)*S[-2, 1, -2, n])/(1 + n) - (256*(-144 + 34*n + 43*n^2 + 18*n^3 + 9*n^4)*S[-2, 1, 1, n])/((-2 + n)*n*(1 + n)^2*(3 + n)) + S[1, n]*((8*(-2462400 - 6492096*n - 10036224*n^2 - 29943288*n^3 + 16526864*n^4 + 206451446*n^5 + 307586029*n^6 + 174242966*n^7 + 82051474*n^8 + 124758056*n^9 + 100066501*n^10 + 340248*n^11 - 44215896*n^12 - 27312966*n^13 - 6779901*n^14 - 293766*n^15 + 205078*n^16 + 41400*n^17 + 2475*n^18))/(75*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) + (8*(1 + 3*n)*(10 + 9*n)*S[2, n])/(n*(1 + n)^2) - (64*(60 + 148*n + 101*n^2 - 142*n^3 - 37*n^4 + 52*n^5 + 18*n^6)*S[3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (640*S[4, n])/(1 + n) - (3584*S[-3, 1, n])/(1 + n) + (64*(-276 + 60*n + 55*n^2 + 42*n^3 + 23*n^4)*S[-2, 1, n])/((-2 + n)*n*(1 + n)^2*(3 + n)) + (3328*S[2, -2, n])/(1 + n) + (64*S[2, 1, n])/(1 + n) - (512*S[3, 1, n])/(1 + n) + (6144*S[-2, 1, 1, n])/(1 + n)) + (4608*S[-2, 2, 1, n])/(1 + n) + (4608*S[2, 1, -2, n])/(1 + n) - (96*S[2, 1, 1, n])/(1 + n) + (768*S[3, 1, 1, n])/(1 + n) - (9216*S[-2, 1, 1, 1, n])/(1 + n));

Clq3cf3z3=CF^3*z3*((1152*(-1)^n)/(1 + n)^3 - (16*(-288 - 336*n + 1996*n^2 + 2156*n^3 + 1127*n^4 + 364*n^5 + 522*n^6 + 424*n^7 + 115*n^8))/((-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) + (128*(-9 + n + n^2)*S[-2, n])/(1 + n) + (32*(360 + 100*n + 226*n^2 - 93*n^3 + 15*n^4 + 141*n^5 + 51*n^6)*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (64*S[1, n]^2)/(1 + n) - (192*S[2, n])/(1 + n));

Clq3cf3z5=(160*CF^3*(-26 + n + n^2)*z5)/(1 + n);

Clq3cacf2=CA*CF^2*(-(537477120 + 3222436608*n + 6648822144*n^2 + 5051704320*n^3 - 364667616*n^4 - 30016014336*n^5 + 51471729960*n^6 + 372867036912*n^7 + 460303047526*n^8 - 150737582043*n^9 - 877142684498*n^10 - 852773882311*n^11 - 221129896898*n^12 + 239461067393*n^13 + 237405322166*n^14 + 63617055797*n^15 - 22170935182*n^16 - 19527558497*n^17 - 3264783862*n^18 + 1534972987*n^19 + 929821770*n^20 + 215978875*n^21 + 24921450*n^22 + 1182375*n^23)/(1350*(-2 + n)*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^4*(3 + n)^5) + (64*(11 + n + n^2)*S[-5, n])/(1 + n) + (640*S[1, n]^3)/(9*(1 + n)) + S[-2, n]^2*((16*(432 - 606*n - 529*n^2 + 154*n^3 + 77*n^4))/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) + (384*S[1, n])/(1 + n)) + S[-4, n]*((32*(402 - 235*n - 233*n^2 + 4*n^3 + 2*n^4))/((-2 + n)*n*(1 + n)^2*(3 + n)) + (2112*S[1, n])/(1 + n)) + (304*S[2, n]^2)/(3*(1 + n)) + S[-3, n]*((-16*(864 + 5976*n + 21780*n^2 + 12454*n^3 - 7037*n^4 - 11882*n^5 + 1756*n^6 + 5260*n^7 + 1357*n^8))/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) + (448*S[-2, n])/(1 + n) + (16*(-2412 - 612*n - 347*n^2 + 686*n^3 + 349*n^4)*S[1, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) - (1120*S[1, n]^2)/(1 + n) + (5344*S[2, n])/(1 + n)) - (8*(3024 + 25476*n + 27280*n^2 - 4859*n^3 - 15536*n^4 + 4066*n^5 + 7264*n^6 + 1669*n^7)*S[3, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) + (32*(252 + 1896*n + 1121*n^2 - 1416*n^3 - 373*n^4 + 402*n^5 + 134*n^6)*S[4, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (64*(-8 + n + n^2)*S[5, n])/(1 + n) + (2496*S[-4, 1, n])/(1 + n) - (64*(-1044 - 48*n + 61*n^2 + 218*n^3 + 109*n^4)*S[-3, 1, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) - (2688*S[-3, 2, n])/(1 + n) + (32*(-1296 + 15924*n + 17776*n^2 + 1213*n^3 - 6956*n^4 + 430*n^5 + 2716*n^6 + 721*n^7)*S[-2, 1, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) + (-1)^n*((8*(-22394880 - 180807552*n - 390303360*n^2 + 156822048*n^3 + 1002509424*n^4 - 97011528*n^5 - 7248321472*n^6 - 13056462218*n^7 + 86277395*n^8 + 21131914694*n^9 + 21159178186*n^10 + 4250313238*n^11 - 5730022955*n^12 - 4399182558*n^13 - 1151221668*n^14 - 113873086*n^15 - 75451043*n^16 - 45936406*n^17 + 491274*n^18 + 8266418*n^19 + 2985739*n^20 + 443990*n^21 + 24400*n^22))/(225*(-2 + n)^2*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^4*(3 + n)^5) + (832*S[-3, n])/(1 + n)^3 - (16*(6998400 + 17011296*n - 36042624*n^2 - 256576824*n^3 - 125004708*n^4 + 637950436*n^5 + 974867619*n^6 + 317752711*n^7 - 233210541*n^8 - 119174844*n^9 + 47548302*n^10 + 5330490*n^11 - 34045230*n^12 - 14051632*n^13 + 2012943*n^14 + 2433903*n^15 + 552639*n^16 + 41264*n^17)*S[1, n])/(225*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) - (32*(-216 - 864*n - 2748*n^2 + 1969*n^3 + 8610*n^4 + 7160*n^5 + 2733*n^6 + 963*n^7 + 556*n^8 + 226*n^9 + 41*n^10 + 2*n^11)*S[1, n]^2)/(5*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + S[-2, n]*((-32*(-2592 - 10368*n - 213336*n^2 - 47112*n^3 + 439290*n^4 + 284665*n^5 - 126044*n^6 - 135289*n^7 - 1958*n^8 + 25127*n^9 + 8032*n^10 + 769*n^11))/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (128*S[1, n])/(1 + n)^3) + (32*(-216 - 864*n - 2748*n^2 + 1969*n^3 + 8610*n^4 + 7160*n^5 + 2733*n^6 + 963*n^7 + 556*n^8 + 226*n^9 + 41*n^10 + 2*n^11)*S[2, n])/(5*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (256*S[3, n])/(1 + n)^3 - (1664*S[-2, 1, n])/(1 + n)^3) + S[2, n]*((-2*(5184 - 61992*n - 152964*n^2 + 3162*n^3 + 353081*n^4 + 171768*n^5 - 509248*n^6 - 671916*n^7 - 224022*n^8 + 89040*n^9 + 87196*n^10 + 23730*n^11 + 2245*n^12))/(15*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (32*S[3, n])/(1 + n) - (5312*S[-2, 1, n])/(1 + n)) + S[1, n]^2*((-2*(-15552 + 185976*n + 875772*n^2 + 1187154*n^3 - 352023*n^4 - 1796824*n^5 - 692216*n^6 + 1086228*n^7 + 1327986*n^8 + 652800*n^9 + 170292*n^10 + 23290*n^11 + 1325*n^12))/(45*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (128*S[2, n])/(3*(1 + n)) + (160*S[3, n])/(1 + n) + (1728*S[-2, 1, n])/(1 + n)) + (64*(-342 + 33*n + 61*n^2 + 56*n^3 + 28*n^4)*S[2, -2, n])/((-2 + n)*n*(1 + n)^2*(3 + n)) - (16*(-36 - 140*n + 269*n^2 + 418*n^3 + 121*n^4)*S[2, 1, n])/(3*n*(1 + n)^2*(2 + n)*(3 + n)) + S[-2, n]*((16*(-155520 - 1459296*n + 424224*n^2 + 10220544*n^3 + 5981928*n^4 - 12152102*n^5 - 12418430*n^6 + 1587843*n^7 + 7240604*n^8 + 2502932*n^9 - 1692612*n^10 - 1432702*n^11 - 174796*n^12 + 141474*n^13 + 53290*n^14 + 5515*n^15))/(45*(-2 + n)^2*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^2*(3 + n)^3) - (32*(-72 - 108*n + 35*n^2 + 23*n^3)*S[1, n]^2)/(3*(-2 + n)*n*(1 + n)*(3 + n)) + (64*S[1, n]^3)/(1 + n) - (128*(-495 + 126*n + 154*n^2 + 56*n^3 + 28*n^4)*S[2, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) + S[1, n]*((-32*(2592 - 3600*n - 17652*n^2 - 13136*n^3 + 9863*n^4 + 14021*n^5 - 4267*n^6 - 3991*n^7 + 536*n^8 + 370*n^9))/(9*(-2 + n)^2*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) + (3520*S[2, n])/(1 + n)) - (3840*S[3, n])/(1 + n) - (128*(-3 + n + n^2)*S[-2, 1, n])/(1 + n) + (5376*S[2, 1, n])/(1 + n)) - (64*(-65 + 2*n + 2*n^2)*S[3, -2, n])/(1 + n) - (64*(48 + 324*n + 284*n^2 - 63*n^3 + 11*n^4 + 51*n^5 + 17*n^6)*S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (384*S[3, 2, n])/(1 + n) - (384*S[4, 1, n])/(1 + n) - (5376*S[-3, 1, 1, n])/(1 + n) + (128*(-10 + n + n^2)*S[-2, 1, -2, n])/(1 + n) + (128*(-1008 + 246*n + 305*n^2 + 118*n^3 + 59*n^4)*S[-2, 1, 1, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) + S[1, n]*((-4*(-41990400 - 117215424*n - 213433056*n^2 - 517296672*n^3 + 786040416*n^4 + 3681329424*n^5 + 3453772026*n^6 + 546512279*n^7 + 1432668031*n^8 + 4450193789*n^9 + 3363076519*n^10 - 138490738*n^11 - 1479453074*n^12 - 804767054*n^13 - 128356144*n^14 + 36853771*n^15 + 19752707*n^16 + 3322225*n^17 + 204575*n^18))/(675*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) + (16*(-18 - 343*n - 366*n^2 - 64*n^3 + 15*n^4)*S[2, n])/(3*n*(1 + n)^2*(2 + n)*(3 + n)) + (16*(216 + 1548*n + 1742*n^2 + 69*n^3 + 161*n^4 + 219*n^5 + 77*n^6)*S[3, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (64*S[4, n])/(1 + n) + (3840*S[-3, 1, n])/(1 + n) - (32*(-1980 + 660*n + 677*n^2 + 190*n^3 + 101*n^4)*S[-2, 1, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) - (3712*S[2, -2, n])/(1 + n) + (512*S[2, 1, n])/(3*(1 + n)) - (512*S[3, 1, n])/(1 + n) - (7168*S[-2, 1, 1, n])/(1 + n)) - (5376*S[-2, 2, 1, n])/(1 + n) - (5376*S[2, 1, -2, n])/(1 + n) - (256*S[2, 1, 1, n])/(1 + n) + (768*S[3, 1, 1, n])/(1 + n) + (10752*S[-2, 1, 1, 1, n])/(1 + n));

Clq3cacf2z3=CA*CF^2*z3*((-1344*(-1)^n)/(1 + n)^3 + (16*(-432 - 3204*n + 6732*n^2 + 16433*n^3 + 9110*n^4 - 3331*n^5 - 1459*n^6 + 1742*n^7 + 713*n^8))/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) - (64*(-21 + 2*n + 2*n^2)*S[-2, n])/(1 + n) - (16*(3096 - 1548*n + 902*n^2 + 3747*n^3 + 1763*n^4 + 69*n^5 + 35*n^6)*S[1, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (160*S[1, n]^2)/(1 + n) + (96*S[2, n])/(1 + n));

Clq3cacf2z5=(-160*CA*CF^2*(-21 + n + n^2)*z5)/(1 + n);

Clq3ca2cf=CA^2*CF*((4*(16796160 + 398208960*n + 1078126848*n^2 + 709614432*n^3 - 1039739976*n^4 - 11346237432*n^5 - 2317773996*n^6 + 71920489986*n^7 + 129606589803*n^8 + 36415691665*n^9 - 132516855740*n^10 - 167725538756*n^11 - 48429098811*n^12 + 54835575915*n^13 + 53094691626*n^14 + 9283689886*n^15 - 10343834603*n^16 - 6689194457*n^17 - 911037888*n^18 + 604325832*n^19 + 336869667*n^20 + 77008309*n^21 + 8854750*n^22 + 420700*n^23))/(2025*(-2 + n)*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^4*(3 + n)^5) - (16*(12 + n + n^2)*S[-5, n])/(1 + n) + S[-4, n]*((-16*(240 - 170*n - 163*n^2 + 14*n^3 + 7*n^4))/((-2 + n)*n*(1 + n)^2*(3 + n)) - (640*S[1, n])/(1 + n)) + S[-2, n]^2*((-16*(144 - 234*n - 203*n^2 + 62*n^3 + 31*n^4))/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) - (128*S[1, n])/(1 + n)) - (176*S[2, n]^2)/(3*(1 + n)) + S[-3, n]*((16*(2844 + 7686*n + 3788*n^2 - 3415*n^3 - 5122*n^4 + 464*n^5 + 2018*n^6 + 521*n^7))/(9*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) - (128*S[-2, n])/(1 + n) - (128*(-72 - 36*n - 23*n^2 + 26*n^3 + 13*n^4)*S[1, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) + (256*S[1, n]^2)/(1 + n) - (1536*S[2, n])/(1 + n)) + (16*(486 + 4389*n + 5417*n^2 - 841*n^3 - 3484*n^4 - 94*n^5 + 749*n^6 + 146*n^7)*S[3, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) - (8*(-144 + 2772*n + 1756*n^2 - 1917*n^3 - 671*n^4 + 345*n^5 + 115*n^6)*S[4, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (16*(-14 + n + n^2)*S[5, n])/(1 + n) - (704*S[-4, 1, n])/(1 + n) + (128*(-144 - 30*n - 11*n^2 + 38*n^3 + 19*n^4)*S[-3, 1, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) + (768*S[-3, 2, n])/(1 + n) - (32*(-324 + 5046*n + 5900*n^2 + 17*n^3 - 3010*n^4 - 64*n^5 + 962*n^6 + 257*n^7)*S[-2, 1, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) + (-1)^n*((-8*(-1866240 - 43312320*n - 144713952*n^2 - 26920512*n^3 + 366986088*n^4 + 514013916*n^5 - 2641235180*n^6 - 7160138426*n^7 - 3210080665*n^8 + 6546499336*n^9 + 8321916590*n^10 + 2246178204*n^11 - 1613245463*n^12 - 1243008762*n^13 - 328806984*n^14 - 153649522*n^15 - 127007831*n^16 - 41927148*n^17 + 4577158*n^18 + 7280336*n^19 + 2177311*n^20 + 289218*n^21 + 14688*n^22))/(225*(-2 + n)^2*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^4*(3 + n)^5) - (256*S[-3, n])/(1 + n)^3 + (32*(-864 - 3456*n - 79032*n^2 - 17504*n^3 + 160530*n^4 + 101765*n^5 - 48778*n^6 - 50583*n^7 - 826*n^8 + 9239*n^9 + 2954*n^10 + 283*n^11)*S[-2, n])/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (16*(-155520 - 423792*n + 779652*n^2 + 6886854*n^3 + 6377568*n^4 - 10898633*n^5 - 26631457*n^6 - 20597578*n^7 - 5676122*n^8 - 548788*n^9 - 1688828*n^10 - 1218904*n^11 + 108358*n^12 + 401293*n^13 + 169433*n^14 + 30268*n^15 + 2036*n^16)*S[1, n])/(45*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) - (64*S[3, n])/(1 + n)^3 + (512*S[-2, 1, n])/(1 + n)^3) + S[1, n]^2*(1276/(9*(1 + n)) + (88*S[2, n])/(3*(1 + n)) - (96*S[3, n])/(1 + n) - (512*S[-2, 1, n])/(1 + n)) + S[2, n]*((44*(-51 - 68*n + 7*n^2))/(9*(1 + n)^2*(3 + n)) + (1536*S[-2, 1, n])/(1 + n)) - (64*(-96 + 2*n + 11*n^2 + 18*n^3 + 9*n^4)*S[2, -2, n])/((-2 + n)*n*(1 + n)^2*(3 + n)) + (352*(-1 + n)*(3 + 2*n)*S[2, 1, n])/(3*(1 + n)^2*(3 + n)) + S[-2, n]*((-16*(-579312 - 159192*n + 3750228*n^2 + 2413386*n^3 - 4554514*n^4 - 4696585*n^5 + 751311*n^6 + 2907253*n^7 + 979399*n^8 - 687999*n^9 - 573929*n^10 - 70727*n^11 + 55323*n^12 + 20840*n^13 + 2150*n^14))/(45*(-2 + n)^2*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^2*(3 + n)^3) + (512*S[1, n]^2)/(3*(1 + n)) + (512*(-36 + 9*n + 11*n^2 + 4*n^3 + 2*n^4)*S[2, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) + S[1, n]*((32*(468 + 1794*n + 2009*n^2 - 1626*n^3 - 871*n^4 + 300*n^5 + 122*n^6))/(9*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (1024*S[2, n])/(1 + n)) + (1088*S[3, n])/(1 + n) + (32*(-4 + n + n^2)*S[-2, 1, n])/(1 + n) - (1536*S[2, 1, n])/(1 + n)) + (32*(-38 + n + n^2)*S[3, -2, n])/(1 + n) - (16*(48 - 308*n - 380*n^2 - 131*n^3 - 33*n^4 + 39*n^5 + 13*n^6)*S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (288*S[3, 2, n])/(1 + n) + (288*S[4, 1, n])/(1 + n) + (1536*S[-3, 1, 1, n])/(1 + n) - (32*(-3 + n)*(4 + n)*S[-2, 1, -2, n])/(1 + n) - (1024*(-36 + 9*n + 11*n^2 + 4*n^3 + 2*n^4)*S[-2, 1, 1, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) + S[1, n]*((4*(-3382560 - 6986736*n - 10065384*n^2 - 23079708*n^3 + 79088544*n^4 + 221044236*n^5 + 60459054*n^6 - 191631859*n^7 + 20275459*n^8 + 393659531*n^9 + 312042871*n^10 - 19229182*n^11 - 138994766*n^12 - 66376226*n^13 - 2146336*n^14 + 8509069*n^15 + 3269483*n^16 + 522235*n^17 + 32195*n^18))/(135*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) - (176*(-1 + n)*(3 + 2*n)*S[2, n])/(3*(1 + n)^2*(3 + n)) + (16*(72 - 204*n - 484*n^2 - 519*n^3 - 157*n^4 + 123*n^5 + 41*n^6)*S[3, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (192*S[4, n])/(1 + n) - (1024*S[-3, 1, n])/(1 + n) + (512*(-36 + 15*n + 16*n^2 + 2*n^3 + n^4)*S[-2, 1, n])/(3*(-2 + n)*n*(1 + n)^2*(3 + n)) + (1024*S[2, -2, n])/(1 + n) - (352*S[2, 1, n])/(3*(1 + n)) + (384*S[3, 1, n])/(1 + n) + (2048*S[-2, 1, 1, n])/(1 + n)) + (1536*S[-2, 2, 1, n])/(1 + n) + (1536*S[2, 1, -2, n])/(1 + n) + (176*S[2, 1, 1, n])/(1 + n) - (576*S[3, 1, 1, n])/(1 + n) - (3072*S[-2, 1, 1, 1, n])/(1 + n));

Clq3ca2cfz3=CA^2*CF*z3*((384*(-1)^n)/(1 + n)^3 - (8*(-2736 + 3636*n + 12868*n^2 + 7129*n^3 - 4040*n^4 - 2846*n^5 + 484*n^6 + 385*n^7))/(3*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) + (32*(-3 + n)*(4 + n)*S[-2, n])/(1 + n) - (32*(-504 + 588*n + 28*n^2 - 1065*n^3 - 395*n^4 + 165*n^5 + 55*n^6)*S[1, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (64*S[1, n]^2)/(1 + n));

Clq3ca2cfz5=(40*CA^2*CF*(-16 + n + n^2)*z5)/(1 + n);

Clq3cacfnf=CA*CF*NF*((-8*(-8398080 - 12177216*n - 16150752*n^2 + 30261600*n^3 + 460733400*n^4 + 481076208*n^5 - 1331504208*n^6 - 3484758727*n^7 - 2699865838*n^8 + 395034463*n^9 + 1902843764*n^10 + 872795896*n^11 - 342812812*n^12 - 469475514*n^13 - 140818544*n^14 + 24461441*n^15 + 29006290*n^16 + 8659019*n^17 + 1205500*n^18 + 67150*n^19))/(2025*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^4) + (64*S[-4, n])/(1 + n) + (64*S[-2, n]^2)/(3*(1 + n)) + S[-3, n]*((-64*(144 + 72*n + 50*n^2 - 129*n^3 - 46*n^4 + 39*n^5 + 14*n^6))/(9*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (128*S[1, n])/(3*(1 + n))) + (-1)^n*((16*(933120 + 3737664*n + 2176416*n^2 - 15254064*n^3 - 25695600*n^4 + 56743588*n^5 + 153480818*n^6 + 106163597*n^7 + 2524393*n^8 - 21742998*n^9 - 5836480*n^10 - 5416646*n^11 - 8456310*n^12 - 4498088*n^13 - 549382*n^14 + 369393*n^15 + 169477*n^16 + 28114*n^17 + 1708*n^18))/(225*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^4) - (128*S[-2, n])/(3*(1 + n)^3) + (128*(864 + 4428*n + 6090*n^2 + 7340*n^3 + 6492*n^4 + 520*n^5 - 2572*n^6 + 237*n^7 + 2305*n^8 + 1494*n^9 + 404*n^10 + 45*n^11 + n^12)*S[1, n])/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3*(3 + n)^3)) + (32*(21 + 28*n + n^2)*S[2, n])/(9*(1 + n)^2*(3 + n)) + (32*S[2, n]^2)/(3*(1 + n)) + S[1, n]^2*(-320/(9*(1 + n)) - (16*S[2, n])/(3*(1 + n))) + S[-2, n]*((64*(288 - 180*n - 968*n^2 + 197*n^3 + 474*n^4 + 147*n^5 - 168*n^6 - 102*n^7 + 14*n^8 + 10*n^9))/(9*(-2 + n)^2*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) - (128*(-36 + 120*n - 13*n^2 - 38*n^3 + n^4 + 2*n^5)*S[1, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)*(2 + n)*(3 + n)) - (128*S[1, n]^2)/(3*(1 + n)) + (128*S[2, n])/(3*(1 + n))) + (32*(-174 - 61*n + 273*n^2 + 113*n^3 - 9*n^4 + 2*n^5)*S[3, n])/(9*(-2 + n)*(-1 + n)*(1 + n)^2*(2 + n)*(3 + n)) + (16*(180 - 136*n - 125*n^2 + 22*n^3 + 11*n^4)*S[4, n])/(3*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) - (128*S[-3, 1, n])/(3*(1 + n)) + (128*(-16 - 23*n + n^2 + 2*n^3)*S[-2, 1, n])/(9*(-1 + n)*(1 + n)^2*(2 + n)) - (64*(-1 + n)*(3 + 2*n)*S[2, 1, n])/(3*(1 + n)^2*(3 + n)) + S[1, n]*((-8*(7776 + 631152*n + 132840*n^2 - 3438540*n^3 - 4200972*n^4 + 3382420*n^5 + 8946287*n^6 + 3785798*n^7 - 2797730*n^8 - 2873334*n^9 - 399384*n^10 + 484310*n^11 + 263254*n^12 + 53410*n^13 + 4025*n^14))/(135*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3*(3 + n)^3) + (32*(-1 + n)*(3 + 2*n)*S[2, n])/(3*(1 + n)^2*(3 + n)) - (128*(6 - 2*n - n^2 + 2*n^3 + n^4)*S[3, n])/(3*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) + (256*S[-2, 1, n])/(3*(1 + n)) + (64*S[2, 1, n])/(3*(1 + n))) + (32*(-4 + 8*n + 9*n^2 + 2*n^3 + n^4)*S[3, 1, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) - (256*S[-2, 1, 1, n])/(3*(1 + n)) - (32*S[2, 1, 1, n])/(1 + n));

Clq3cacfnfz3=CA*CF*NF*z3*((64*(36 - 45*n - 22*n^2 + 2*n^3))/(3*(-2 + n)*n*(1 + n)*(3 + n)) + (512*(9 - 5*n - 4*n^2 + 2*n^3 + n^4)*S[1, n])/(3*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)));

Clq3cf2nf=CF^2*NF*((1399680 + 21897216*n + 112466880*n^2 + 7622640*n^3 - 802685880*n^4 - 370826328*n^5 + 3449483224*n^6 + 7768521059*n^7 + 8095019535*n^8 + 4583848037*n^9 + 939092977*n^10 - 526578930*n^11 - 402863458*n^12 - 45248750*n^13 + 58595034*n^14 + 33282991*n^15 + 8244443*n^16 + 1033425*n^17 + 53325*n^18)/(675*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^4) - (128*S[-4, n])/(1 + n) - (128*S[-2, n]^2)/(3*(1 + n)) - (64*S[1, n]^3)/(9*(1 + n)) + S[-3, n]*((128*(144 + 72*n + 50*n^2 - 129*n^3 - 46*n^4 + 39*n^5 + 14*n^6))/(9*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (256*S[1, n])/(3*(1 + n))) + (-1)^n*((-32*(933120 + 3737664*n + 2176416*n^2 - 15254064*n^3 - 25695600*n^4 + 56743588*n^5 + 153480818*n^6 + 106163597*n^7 + 2524393*n^8 - 21742998*n^9 - 5836480*n^10 - 5416646*n^11 - 8456310*n^12 - 4498088*n^13 - 549382*n^14 + 369393*n^15 + 169477*n^16 + 28114*n^17 + 1708*n^18))/(225*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^4) + (256*S[-2, n])/(3*(1 + n)^3) - (256*(864 + 4428*n + 6090*n^2 + 7340*n^3 + 6492*n^4 + 520*n^5 - 2572*n^6 + 237*n^7 + 2305*n^8 + 1494*n^9 + 404*n^10 + 45*n^11 + n^12)*S[1, n])/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3*(3 + n)^3)) + (4*(-60 - 104*n + 19*n^2 + 118*n^3 + 43*n^4)*S[2, n])/(3*n*(1 + n)^2*(2 + n)*(3 + n)) - (64*S[2, n]^2)/(3*(1 + n)) + S[-2, n]*((-128*(288 - 180*n - 968*n^2 + 197*n^3 + 474*n^4 + 147*n^5 - 168*n^6 - 102*n^7 + 14*n^8 + 10*n^9))/(9*(-2 + n)^2*(-1 + n)*n^2*(1 + n)^3*(2 + n)*(3 + n)) + (256*(-36 + 120*n - 13*n^2 - 38*n^3 + n^4 + 2*n^5)*S[1, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)*(2 + n)*(3 + n)) + (256*S[1, n]^2)/(3*(1 + n)) - (256*S[2, n])/(3*(1 + n))) + S[1, n]^2*((4*(30 + 83*n + 23*n^2))/(9*n*(1 + n)^2) + (32*S[2, n])/(3*(1 + n))) + (16*(294 + 553*n + 270*n^2 + 35*n^3)*S[3, n])/(9*(1 + n)^2*(2 + n)*(3 + n)) - (544*S[4, n])/(3*(1 + n)) + (256*S[-3, 1, n])/(3*(1 + n)) - (256*(-16 - 23*n + n^2 + 2*n^3)*S[-2, 1, n])/(9*(-1 + n)*(1 + n)^2*(2 + n)) + (32*(-10 + 25*n + 38*n^2 + 11*n^3)*S[2, 1, n])/(3*(1 + n)^2*(2 + n)*(3 + n)) + S[1, n]*((16*(-81648 - 414720*n - 177120*n^2 + 1138860*n^3 + 1579971*n^4 - 624697*n^5 - 3048937*n^6 - 2668885*n^7 - 672255*n^8 + 430077*n^9 + 398493*n^10 + 135709*n^11 + 22360*n^12 + 1480*n^13))/(135*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3*(3 + n)^3) - (32*(4 + 3*n)*(-5 + n^2)*S[2, n])/(3*(1 + n)^2*(2 + n)*(3 + n)) + (64*S[3, n])/(3*(1 + n)) - (512*S[-2, 1, n])/(3*(1 + n)) - (128*S[2, 1, n])/(3*(1 + n))) + (64*S[3, 1, n])/(1 + n) + (512*S[-2, 1, 1, n])/(3*(1 + n)) + (64*S[2, 1, 1, n])/(1 + n));

Clq3cf2nfz3=CF^2*NF*z3*((-32*(-288 + 540*n + 148*n^2 - 301*n^3 - 34*n^4 + 31*n^5))/(3*(-2 + n)*(-1 + n)*n*(1 + n)*(2 + n)*(3 + n)) - (640*S[1, n])/(3*(1 + n)));

Clq3cfnf2=CF*NF^2*((8*(36 - 6*n - 31*n^2 + 178*n^3 + 203*n^4))/(81*n^2*(1 + n)^3) + (16*(-6 + 7*n + 19*n^2)*S[1, n])/(27*n*(1 + n)^2) + (16*S[1, n]^2)/(9*(1 + n)) - (16*S[2, n])/(9*(1 + n)));

Clq3dabc=(dabc*NF*((-128*(-93312 - 482112*n - 570240*n^2 + 620148*n^3 + 3585318*n^4 + 5381580*n^5 - 2385246*n^6 - 19074820*n^7 - 28126477*n^8 - 20476038*n^9 - 6755795*n^10 + 972202*n^11 + 2063431*n^12 + 1057020*n^13 + 373620*n^14 + 137100*n^15 + 53193*n^16 + 16014*n^17 + 3077*n^18 + 330*n^19 + 15*n^20))/(15*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^5) - (512*S[-5, n])/(1 + n) - (128*(-22 + n + n^2)*S[-4, n])/((-2 + n)*(1 + n)*(3 + n)) - (128*S[-2, n]^2)/(1 + n) + S[-3, n]*((-256*(18 - 35*n - 31*n^2 + 8*n^3 + 4*n^4))/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) - (2048*S[1, n])/((-2 + n)*(1 + n)*(3 + n))) - (128*(84 + 44*n + 21*n^2 + 24*n^3 + 14*n^4 + 4*n^5 + n^6)*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)^3*(2 + n)*(3 + n)) + (-1)^n*((-128*(-46656 - 264384*n - 417312*n^2 + 101418*n^3 + 1853088*n^4 + 3669174*n^5 + 734304*n^6 - 9160718*n^7 - 18834750*n^8 - 19910289*n^9 - 13376812*n^10 - 6004050*n^11 - 1759672*n^12 - 289556*n^13 - 4948*n^14 + 8446*n^15 + 1622*n^16 + 103*n^17))/(15*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^4*(3 + n)^5) + (256*S[-2, n])/(1 + n)^3 - (128*(10368 - 13392*n - 262656*n^2 - 365652*n^3 + 22958*n^4 + 940173*n^5 + 2095077*n^6 + 2354746*n^7 + 1013804*n^8 - 612974*n^9 - 1021294*n^10 - 533704*n^11 - 110354*n^12 + 9817*n^13 + 9905*n^14 + 1978*n^15 + 144*n^16)*S[1, n])/(15*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) + (512*S[3, n])/(1 + n)^3) + S[-2, n]*((128*(-12 - 36*n - 31*n^2 - 120*n^3 - 117*n^4 - 7*n^5 + 28*n^6 + 7*n^7))/((-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)*(3 + n)) + (1536*(2 + n + 3*n^2 + 4*n^3 + 2*n^4)*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (4096*S[2, n])/((-2 + n)*(1 + n)*(3 + n)) - (512*S[3, n])/(1 + n)) + (1024*(6 + n + 2*n^2 + 2*n^3 + n^4)*S[4, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (512*S[-4, 1, n])/(1 + n) + (4096*S[-3, 1, n])/((-2 + n)*(1 + n)*(3 + n)) + (512*(18 - 35*n - 31*n^2 + 8*n^3 + 4*n^4)*S[-2, 1, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)*(3 + n)) + S[1, n]*((128*(10368 - 13392*n - 262656*n^2 - 210132*n^3 + 664478*n^4 + 1750173*n^5 + 1917777*n^6 + 966586*n^7 - 251056*n^8 - 792974*n^9 - 504694*n^10 - 23944*n^11 + 152806*n^12 + 99817*n^13 + 30605*n^14 + 4858*n^15 + 324*n^16))/(15*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^3*(3 + n)^4) + (1024*(6 + n + 2*n^2 + 2*n^3 + n^4)*S[3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (4096*S[-2, 1, n])/((-2 + n)*(1 + n)*(3 + n))) - (4096*S[2, -2, n])/((-2 + n)*(1 + n)*(3 + n)) + (512*S[3, -2, n])/(1 + n) - (2048*(6 + n + 2*n^2 + 2*n^3 + n^4)*S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (8192*S[-2, 1, 1, n])/((-2 + n)*(1 + n)*(3 + n))))/NC;

Clq3dabcz3=(dabc*NF*z3*((-1024*(-1)^n)/(1 + n)^3 - (64*(-156 + 156*n + 17*n^2 - 160*n^3 - 54*n^4 + 4*n^5 + n^6))/((-2 + n)*(-1 + n)*(1 + n)^3*(2 + n)*(3 + n)) + (1024*S[-2, n])/(1 + n) - (6144*(2 + n + n^2)*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)*(3 + n))))/NC;

Clq3dabcz5=(2560*dabc*NF*z5)/((1 + n)*NC);

C2g1nf=NF*((-2*(-2 - n - 4*n^2 + n^3))/(n^2*(1 + n)*(2 + n)) - (2*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n)));

C2g2cfnf=CF*NF*((8*(-1)^n*(-432 - 2160*n - 84132*n^2 - 77470*n^3 + 123839*n^4 + 199307*n^5 + 42261*n^6 - 76133*n^7 - 52973*n^8 - 3747*n^9 + 9107*n^10 + 4479*n^11 + 922*n^12 + 76*n^13))/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3) - (-64800 - 304560*n - 577152*n^2 - 276936*n^3 + 1272270*n^4 + 2303545*n^5 + 526569*n^6 - 2016191*n^7 - 2140147*n^8 - 558279*n^9 + 454385*n^10 + 465493*n^11 + 196731*n^12 + 47802*n^13 + 7058*n^14 + 630*n^15 + 30*n^16)/(15*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4*(3 + n)^3) + (32*S[-3, n])/(n*(1 + n)*(2 + n)) - ((-16 - 14*n + n^2 + 12*n^3 + 9*n^4)*S[1, n]^2)/(n^2*(1 + n)^2*(2 + n)) - (10*(2 + n + n^2)*S[1, n]^3)/(3*n*(1 + n)*(2 + n)) + S[-2, n]*((8*(48 + 40*n + 14*n^2 - 39*n^3 - 7*n^4 + 7*n^5 + n^6))/((-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (64*S[1, n])/(n*(1 + n)*(2 + n))) + ((-8 + 6*n + 9*n^2 + 8*n^3 + 9*n^4)*S[2, n])/(n^2*(1 + n)^2*(2 + n)) + S[1, n]*((2*(-16 - 40*n - 30*n^2 - 5*n^3 - 3*n^4 - 7*n^5 + n^6))/(n^3*(1 + n)^3*(2 + n)) + (6*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - (32*(-1 + n + n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) - (64*S[-2, 1, n])/(n*(1 + n)*(2 + n)) + (8*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n)));

C2g2cfnfz3=(24*CF*(-1 + n)*NF*z3)/(n*(1 + n));

C2g2canf=CA*NF*((-2*(-480 - 2448*n - 6320*n^2 - 11184*n^3 - 13558*n^4 - 11603*n^5 - 7647*n^6 - 3851*n^7 - 1087*n^8 + 172*n^9 + 292*n^10 + 102*n^11 + 12*n^12))/(3*(-1 + n)*n^4*(1 + n)^4*(2 + n)^4) - (8*(4 + n + n^2)*S[-3, n])/(n*(1 + n)*(2 + n)) - (4*(-2 - 12*n - 3*n^2 - 6*n^3 - 2*n^4 + n^5)*S[1, n]^2)/((-1 + n)*n*(1 + n)^2*(2 + n)^2) - (2*(2 + n + n^2)*S[1, n]^3)/(3*n*(1 + n)*(2 + n)) + S[-2, n]*((8*(12 + 14*n + 3*n^2 - 5*n^3 - n^4 + n^5))/((-1 + n)*n*(1 + n)^2*(2 + n)^2) + (8*(-1 + n)*S[1, n])/(n*(1 + n))) + (-1)^n*((-8*(32 + 192*n + 391*n^2 + 581*n^3 + 654*n^4 + 485*n^5 + 211*n^6 + 44*n^7 + 2*n^8))/(3*(-1 + n)*n^2*(1 + n)^4*(2 + n)^4) + (16*(5 + 7*n + 4*n^2 + n^3)*S[1, n])/((1 + n)^3*(2 + n)^3)) + (4*(-2 - 4*n - 9*n^2 - 10*n^3 + n^5)*S[2, n])/((-1 + n)*n*(1 + n)^2*(2 + n)^2) + S[1, n]*((-2*(16 + 64*n + 136*n^2 + 174*n^3 + 154*n^4 + 83*n^5 - 17*n^6 - 9*n^7 + 7*n^8))/((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + (10*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + (4*(-2 + 5*n + 5*n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + (32*S[-2, 1, n])/(n*(1 + n)*(2 + n)) - (8*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n)));

C2g2canfz3=(-12*CA*(-1 + n)*NF*z3)/(n*(1 + n));

C2g3cf2nf=CF^2*NF*((-3359232000 - 21536409600*n - 51648814080*n^2 - 33390558720*n^3 + 105377372928*n^4 + 271071682560*n^5 + 513020454528*n^6 + 800804141760*n^7 - 447525065392*n^8 - 3397803580328*n^9 - 3012386848220*n^10 + 2685103457522*n^11 + 6026861492517*n^12 + 1991166834339*n^13 - 3206614418567*n^14 - 3320317733465*n^15 - 493680243823*n^16 + 1014867765447*n^17 + 735126330957*n^18 + 152609218319*n^19 - 58290041217*n^20 - 48342329639*n^21 - 14967091653*n^22 - 2487769451*n^23 - 200229573*n^24 - 590939*n^25 + 1016475*n^26 + 46275*n^27)/(1800*(-2 + n)*(-1 + n)^4*n^6*(1 + n)^6*(2 + n)^6*(3 + n)^5) + (16*(-122 + 179*n + 35*n^2)*S[-5, n])/(3*n*(1 + n)*(2 + n)) - ((-452 - 336*n + 65*n^2 + 346*n^3 + 249*n^4)*S[1, n]^4)/(18*n^2*(1 + n)^2*(2 + n)) - (10*(2 + n + n^2)*S[1, n]^5)/(3*n*(1 + n)*(2 + n)) + S[-4, n]*((-16*(924 + 86*n - 320*n^2 - 607*n^3 - 49*n^4 + 155*n^5 + 27*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (64*(-10 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + S[-2, n]^2*((-16*(432 + 84*n - 368*n^2 - 425*n^3 - 9*n^4 + 105*n^5 + 21*n^6))/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (128*(8 + n + n^2)*S[1, n])/(3*n*(1 + n)*(2 + n))) - ((-244 + 256*n + 109*n^2 - 14*n^3 + 117*n^4)*S[2, n]^2)/(6*n^2*(1 + n)^2*(2 + n)) + S[-3, n]*((-8*(-4224 - 10048*n - 20448*n^2 - 26808*n^3 - 13668*n^4 + 4002*n^5 + 4881*n^6 + 172*n^7 - 220*n^8 + 226*n^9 + 71*n^10))/(3*(-2 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + (256*(1 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) + (16*(144 + 210*n - 93*n^2 - 22*n^3 - 37*n^4 + 24*n^5 + 6*n^6)*S[1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (32*(-2 + 11*n + 11*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + (256*(-16 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + S[1, n]^3*(-(872 + 1960*n + 1668*n^2 + 737*n^3 + 165*n^4 + 375*n^5 + 127*n^6)/(9*n^3*(1 + n)^3*(2 + n)) + (236*(2 + n + n^2)*S[2, n])/(9*n*(1 + n)*(2 + n))) + (2*(-13632 - 5792*n + 81232*n^2 - 108288*n^3 - 194484*n^4 - 56534*n^5 + 37133*n^6 + 35820*n^7 + 12754*n^8 + 2794*n^9 + 293*n^10)*S[3, n])/(9*(-2 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) - ((57456 + 23760*n + 31656*n^2 + 4880*n^3 - 9261*n^4 - 2057*n^5 + 801*n^6 + 93*n^7)*S[4, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (32*(-38 + 11*n + 11*n^2)*S[5, n])/(3*n*(1 + n)*(2 + n)) - (32*(-2 + 27*n + 3*n^2)*S[-4, 1, n])/(n*(1 + n)*(2 + n)) - (16*(720 + 618*n + 159*n^2 - 238*n^3 - 139*n^4 + 60*n^5 + 12*n^6)*S[-3, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (96*(-2 + n)*(3 + n)*S[-3, 2, n])/(n*(1 + n)*(2 + n)) + (16*(1536 + 2624*n - 3136*n^2 - 8936*n^3 - 1220*n^4 + 8094*n^5 + 4177*n^6 - 972*n^7 - 744*n^8 + 30*n^9 + 35*n^10)*S[-2, 1, n])/(3*(-2 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + S[2, n]*((-6528 - 34048*n - 75264*n^2 - 89552*n^3 - 34040*n^4 + 69640*n^5 + 125548*n^6 + 95815*n^7 + 40734*n^8 + 10004*n^9 + 1374*n^10 + 93*n^11)/(6*n^4*(1 + n)^4*(2 + n)^4) + (88*(2 + n + n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) + (128*(38 + n + n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n))) + (-1)^n*((4*(-3732480 - 16174080*n - 17096832*n^2 + 9377856*n^3 + 21873644928*n^4 + 57611932656*n^5 - 26905109392*n^6 - 206866872852*n^7 - 116445753166*n^8 + 247450141227*n^9 + 310463516291*n^10 - 45190502502*n^11 - 263060184014*n^12 - 116223478159*n^13 + 68989939017*n^14 + 80069256956*n^15 + 15865605456*n^16 - 12986340067*n^17 - 8515970779*n^18 - 1305876998*n^19 + 547415794*n^20 + 313178743*n^21 + 68407615*n^22 + 7431460*n^23 + 332602*n^24))/(225*(-2 + n)^2*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^6*(3 + n)^5) + (128*(94 + 134*n + 74*n^2 + 17*n^3)*S[-3, n])/(3*(1 + n)^3*(2 + n)^3) + (8*(62208 + 430272*n + 1149984*n^2 + 154954440*n^3 + 255481692*n^4 - 204555650*n^5 - 698866839*n^6 - 274761484*n^7 + 531393407*n^8 + 594427490*n^9 + 72888790*n^10 - 229345912*n^11 - 159992030*n^12 - 27207158*n^13 + 16940077*n^14 + 11343772*n^15 + 3011699*n^16 + 399222*n^17 + 21764*n^18)*S[1, n])/(45*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^4) + (16*(44 + 91*n + 75*n^2 + 30*n^3 + 5*n^4)*S[1, n]^2)/((1 + n)^3*(2 + n)^4) + S[-2, n]*((-128*(-216 - 1080*n - 70416*n^2 - 110015*n^3 + 82642*n^4 + 231511*n^5 + 81708*n^6 - 92734*n^7 - 84919*n^8 - 14491*n^9 + 11206*n^10 + 6707*n^11 + 1451*n^12 + 118*n^13))/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3) - (256*(5 + 7*n + 4*n^2 + n^3)*S[1, n])/((1 + n)^3*(2 + n)^3)) - (16*(44 + 91*n + 75*n^2 + 30*n^3 + 5*n^4)*S[2, n])/((1 + n)^3*(2 + n)^4) - (64*(449 + 643*n + 352*n^2 + 79*n^3)*S[3, n])/(3*(1 + n)^3*(2 + n)^3) - (256*(13 + 19*n + 10*n^2 + 2*n^3)*S[-2, 1, n])/((1 + n)^3*(2 + n)^3)) + (32*(468 + 228*n + 81*n^2 - 146*n^3 - 65*n^4 + 36*n^5 + 6*n^6)*S[2, -2, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (8*(-24 - 124*n - 246*n^2 - 395*n^3 - 342*n^4 - 89*n^5 + 36*n^6 + 16*n^7)*S[2, 1, n])/(3*n^3*(1 + n)^3*(2 + n)^2) + S[-2, n]*((4*(-3456000 - 6289920*n - 861696*n^2 + 10100608*n^3 + 21815584*n^4 + 5812208*n^5 - 26521408*n^6 - 20730720*n^7 + 8261710*n^8 + 12402317*n^9 + 852013*n^10 - 2432804*n^11 - 409496*n^12 + 172814*n^13 - 33490*n^14 - 26980*n^15 + 11026*n^16 + 6365*n^17 + 765*n^18))/(15*(-2 + n)^2*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4*(3 + n)^3) + (32*(-27 + 30*n + 22*n^2 + 6*n^3)*S[1, n]^2)/(3*n^2*(1 + n)^2*(2 + n)) + (320*(2 + n + n^2)*S[1, n]^3)/(9*n*(1 + n)*(2 + n)) - (32*(594 + 153*n + 87*n^2 - 176*n^3 - 62*n^4 + 42*n^5 + 6*n^6)*S[2, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + S[1, n]*((16*(-3552 - 5744*n - 6104*n^2 - 8500*n^3 - 5752*n^4 - 1668*n^5 - 181*n^6 + 390*n^7 + 360*n^8 + 114*n^9 + 13*n^10))/(3*(-2 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) - (128*(26 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) - (32*(-34 - 197*n + 19*n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) - (64*(2 + n + n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - (1536*S[2, 1, n])/(n*(1 + n)*(2 + n))) + S[1, n]^2*(-(-12928 - 65664*n - 139008*n^2 - 165776*n^3 - 128200*n^4 - 70064*n^5 - 31308*n^6 - 11969*n^7 - 1018*n^8 + 2452*n^9 + 1294*n^10 + 205*n^11)/(6*n^4*(1 + n)^4*(2 + n)^4) + ((-712 - 692*n - 134*n^2 + 317*n^3 + 500*n^4 + 177*n^5)*S[2, n])/(3*n^2*(1 + n)^2*(2 + n)^2) - (24*(18 + n + n^2)*S[3, n])/(n*(1 + n)*(2 + n)) - (128*(14 + n + n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) + (32*(2 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n))) + (32*(2 - 47*n + 25*n^2)*S[3, -2, n])/(3*n*(1 + n)*(2 + n)) + (16*(5568 + 2996*n + 4244*n^2 + 829*n^3 - 1024*n^4 - 315*n^5 + 74*n^6 + 12*n^7)*S[3, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (64*(20 + n + n^2)*S[3, 2, n])/(n*(1 + n)*(2 + n)) + (16*(98 + 13*n + 13*n^2)*S[4, 1, n])/(n*(1 + n)*(2 + n)) - (32*(-142 + n + n^2)*S[-3, 1, 1, n])/(3*n*(1 + n)*(2 + n)) - (64*(-22 + n + n^2)*S[-2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) + (32*(1152 + 294*n + 165*n^2 - 346*n^3 - 121*n^4 + 84*n^5 + 12*n^6)*S[-2, 1, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) + (1536*S[-2, 2, 1, n])/(n*(1 + n)*(2 + n)) - (64*(-70 + n + n^2)*S[2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) - (16*(20 + 13*n + 13*n^2 + 12*n^3)*S[2, 1, 1, n])/(3*n^2*(1 + n)^2*(2 + n)) + S[1, n]*(-(40746240 + 195229440*n + 281003904*n^2 - 78882624*n^3 - 736084608*n^4 + 224623440*n^5 + 1725450216*n^6 - 507842620*n^7 - 3837937197*n^8 - 1646137532*n^9 + 3286694296*n^10 + 3643533505*n^11 + 270616775*n^12 - 1583832251*n^13 - 1009864030*n^14 - 121657354*n^15 + 133947161*n^16 + 77984006*n^17 + 20639212*n^18 + 3440901*n^19 + 473437*n^20 + 57825*n^21 + 3810*n^22)/(45*(-2 + n)*(-1 + n)^3*n^5*(1 + n)^5*(2 + n)^5*(3 + n)^4) + ((1072 + 2616*n + 2664*n^2 + 670*n^3 - 1405*n^4 - 933*n^5 - 83*n^6 + 23*n^7)*S[2, n])/(3*n^3*(1 + n)^3*(2 + n)^2) - (94*(2 + n + n^2)*S[2, n]^2)/(3*n*(1 + n)*(2 + n)) - (4*(33936 + 27296*n + 33504*n^2 + 2972*n^3 - 10357*n^4 - 2533*n^5 + 985*n^6 + 213*n^7)*S[3, n])/(9*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (4*(766 + 95*n + 95*n^2)*S[4, n])/(3*n*(1 + n)*(2 + n)) + (32*(-70 + 13*n + 13*n^2)*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) - (32*(720 - 66*n - 51*n^2 - 154*n^3 - 31*n^4 + 48*n^5 + 6*n^6)*S[-2, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)*(3 + n)) - (64*(-14 + n + n^2)*S[2, -2, n])/(n*(1 + n)*(2 + n)) + (16*(-20 + 12*n + 18*n^2 + 3*n^3)*S[2, 1, n])/(3*n*(1 + n)*(2 + n)^2) - (16*(-262 + 13*n + 13*n^2)*S[3, 1, n])/(3*n*(1 + n)*(2 + n)) + (64*(98 + n + n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)*(2 + n)) + (128*(2 + n + n^2)*S[2, 1, 1, n])/(3*n*(1 + n)*(2 + n))) - (80*(2 + n + n^2)*S[2, 2, 1, n])/(3*n*(1 + n)*(2 + n)) - (2304*S[3, 1, 1, n])/(n*(1 + n)*(2 + n)) - (64*(146 + n + n^2)*S[-2, 1, 1, 1, n])/(3*n*(1 + n)*(2 + n)) - (80*(2 + n + n^2)*S[2, 1, 1, 1, n])/(n*(1 + n)*(2 + n)));

C2g3cf2nfz3=CF^2*NF*z3*((640*(-1)^n*(33 + 47*n + 26*n^2 + 6*n^3))/((1 + n)^3*(2 + n)^3) + (8*(9984 + 17488*n + 18352*n^2 + 55232*n^3 + 30108*n^4 - 29997*n^5 - 30970*n^6 - 4704*n^7 + 3696*n^8 + 1353*n^9 + 114*n^10))/(3*(-2 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + (256*(9 - 4*n + 2*n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) + (8*(6384 + 7552*n + 9776*n^2 + 844*n^3 - 3551*n^4 - 1091*n^5 + 483*n^6 + 147*n^7)*S[1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (64*(-14 + 5*n + 5*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + (96*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n)));

C2g3cf2nfz4=(12*CF^2*(-1 + n)*(-2 + 3*n + 3*n^2)*NF*z4)/(n^2*(1 + n)^2);

C2g3cf2nfz5=(-80*CF^2*(-66 + 49*n + n^2)*NF*z5)/(n*(1 + n)*(2 + n));

C2g3ca2nf=CA^2*NF*(-(9069926400 + 61961034240*n + 194939592192*n^2 + 388036738944*n^3 + 577661761728*n^4 + 673240551264*n^5 + 346092839856*n^6 - 796549635000*n^7 - 2154751901388*n^8 - 2227814772952*n^9 - 670400438953*n^10 + 1083423701291*n^11 + 1733135258024*n^12 + 1292877660006*n^13 + 444631940501*n^14 - 211154156001*n^15 - 417520836110*n^16 - 295477972884*n^17 - 113012359535*n^18 - 12569939297*n^19 + 13588147348*n^20 + 11250170566*n^21 + 5236692963*n^22 + 1720974577*n^23 + 399844542*n^24 + 61892864*n^25 + 5686800*n^26 + 233790*n^27)/(1215*(-2 + n)*(-1 + n)^4*n^6*(1 + n)^6*(2 + n)^6*(3 + n)^5) - (8*(206 - 65*n + 7*n^2)*S[-5, n])/(3*n*(1 + n)*(2 + n)) - ((240 - 380*n - 1628*n^2 - 595*n^3 - 1473*n^4 - 201*n^5 + 293*n^6)*S[1, n]^4)/(54*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (2*(2 + n + n^2)*S[1, n]^5)/(3*n*(1 + n)*(2 + n)) + S[-2, n]^2*((-4*(-1632 + 32*n + 1380*n^2 + 1008*n^3 - 931*n^4 - 902*n^5 + 76*n^6 + 174*n^7 + 27*n^8))/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (8*(18 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + S[-4, n]*((4*(19512 + 660*n - 4510*n^2 - 6893*n^3 + 7062*n^4 + 1987*n^5 - 2913*n^6 - 182*n^7 + 253*n^8))/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (16*(-70 + 19*n + 19*n^2)*S[1, n])/(3*n*(1 + n)*(2 + n))) - ((-1248 - 1676*n - 2600*n^2 - 2359*n^3 - 1305*n^4 + 531*n^5 + 305*n^6)*S[2, n]^2)/(18*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + S[1, n]^3*((-4*(-864 - 2160*n + 2836*n^2 + 5010*n^3 + 9468*n^4 + 12451*n^5 + 16949*n^6 + 1327*n^7 - 4745*n^8 + 436*n^9 + 764*n^10))/(81*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) + (64*(2 + n + n^2)*S[2, n])/(9*n*(1 + n)*(2 + n))) + S[-3, n]*((-8*(31536 + 99072*n + 113496*n^2 + 29168*n^3 - 26473*n^4 - 53400*n^5 - 52966*n^6 - 12066*n^7 - 4872*n^8 - 5717*n^9 + 3325*n^10 + 2883*n^11 + 430*n^12))/(27*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + (16*(-10 + 13*n + 13*n^2)*S[-2, n])/(3*n*(1 + n)*(2 + n)) - (4*(1320 - 8524*n - 2982*n^2 + 3419*n^3 + 5809*n^4 - 153*n^5 - 2127*n^6 - 10*n^7 + 176*n^8)*S[1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (8*(-122 + 29*n + 29*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) - (16*(328 + 23*n + 23*n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + (4*(-63504 - 54864*n + 31872*n^2 - 320204*n^3 + 406165*n^4 + 463212*n^5 - 120413*n^6 - 180837*n^7 - 32616*n^8 - 154*n^9 + 5915*n^10 + 8607*n^11 + 1973*n^12)*S[3, n])/(81*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) - ((-96048 - 6192*n - 5048*n^2 + 38828*n^3 + 23145*n^4 - 8680*n^5 - 6414*n^6 + 1172*n^7 + 485*n^8)*S[4, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (8*(-74 + 5*n + 5*n^2)*S[5, n])/(3*n*(1 + n)*(2 + n)) - (16*(142 + 71*n + 35*n^2)*S[-4, 1, n])/(3*n*(1 + n)*(2 + n)) + (8*(1392 - 6316*n - 6172*n^2 - 251*n^3 + 3641*n^4 + 1031*n^5 - 961*n^6 - 116*n^7 + 72*n^8)*S[-3, 1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (64*(-34 + n + n^2)*S[-3, 2, n])/(3*n*(1 + n)*(2 + n)) - (16*(5040 + 13488*n + 14040*n^2 + 1136*n^3 + 1803*n^4 + 10785*n^5 + 6711*n^6 - 663*n^7 - 2391*n^8 - 1010*n^9 - 21*n^10 + 42*n^11)*S[-2, 1, n])/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + S[2, n]*((38880 + 139104*n + 81360*n^2 - 448912*n^3 - 1457442*n^4 - 1912442*n^5 - 1309804*n^6 - 629708*n^7 - 389613*n^8 - 220169*n^9 + 19260*n^10 + 99908*n^11 + 43255*n^12 + 5459*n^13)/(81*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4) - (4*(98 + 85*n + 85*n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) + (64*(27 + 2*n + 2*n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n))) - (8*(2040 - 5284*n - 5330*n^2 - 427*n^3 + 3225*n^4 + 933*n^5 - 877*n^6 - 106*n^7 + 66*n^8)*S[2, -2, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (4*(3744 + 13680*n + 17600*n^2 + 6272*n^3 - 3538*n^4 - 1835*n^5 + 2936*n^6 + 6376*n^7 + 4674*n^8 + 1067*n^9)*S[2, 1, n])/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + S[1, n]^2*(-(7776 + 52704*n - 156528*n^2 - 901712*n^3 - 2086170*n^4 - 2853010*n^5 - 2321564*n^6 - 976264*n^7 - 31311*n^8 - 21979*n^9 - 136284*n^10 - 1808*n^11 + 50057*n^12 + 13789*n^13)/(81*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4) + ((-96 - 1388*n - 4304*n^2 - 1027*n^3 - 1449*n^4 - 9*n^5 + 497*n^6)*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (4*(154 + 29*n + 29*n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + (16*(-22 + 3*n + 3*n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n)) + (16*(2 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n))) + S[-2, n]*((4*(-9564480 - 76632480*n - 221592672*n^2 - 363368160*n^3 - 361414332*n^4 - 92317050*n^5 + 221211014*n^6 + 230405207*n^7 + 44031061*n^8 - 46092213*n^9 - 32132028*n^10 - 15387212*n^11 - 8223878*n^12 - 876626*n^13 + 1987382*n^14 + 1125861*n^15 + 241485*n^16 + 19025*n^17))/(405*(-2 + n)*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4*(3 + n)^3) + (4*(24 - 72*n + 484*n^2 + 299*n^3 - 3*n^4 + 13*n^5 + 23*n^6)*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (8*(26 + n + n^2)*S[1, n]^3)/(3*n*(1 + n)*(2 + n)) + (4*(5040 - 8760*n - 9360*n^2 - 1870*n^3 + 5155*n^4 + 2090*n^5 - 1364*n^6 - 244*n^7 + 97*n^8)*S[2, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + S[1, n]*((8*(-5616 - 6768*n - 7200*n^2 + 43216*n^3 + 56811*n^4 - 13485*n^5 - 32593*n^6 + 2871*n^7 + 7845*n^8 - 2725*n^9 - 1689*n^10 + 579*n^11 + 226*n^12))/(9*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) - (8*(134 + 7*n + 7*n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + (64*(43 + 11*n + 2*n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + (64*(2 + n + n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - (512*(11 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n))) + (-1)^n*((947303424 + 14111480448*n + 77437653696*n^2 + 212141407968*n^3 + 262610061552*n^4 - 35292257640*n^5 - 537929455236*n^6 - 666085462134*n^7 - 237475509771*n^8 + 271055937877*n^9 + 457033381448*n^10 + 358478088712*n^11 + 144185370527*n^12 - 59258080117*n^13 - 148739568090*n^14 - 113229791578*n^15 - 39200725005*n^16 + 2654681131*n^17 + 9497205676*n^18 + 4826506852*n^19 + 1344652521*n^20 + 225603069*n^21 + 21493834*n^22 + 899428*n^23)/(405*(-2 + n)*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^6*(3 + n)^5) + (32*(112 + 164*n + 86*n^2 + 17*n^3)*S[-3, n])/(3*(1 + n)^3*(2 + n)^3) + (8*(512 + 3072*n + 9322*n^2 + 10919*n^3 + 7305*n^4 + 4823*n^5 + 3514*n^6 + 1676*n^7 + 329*n^8)*S[1, n]^2)/(9*(-1 + n)*n^2*(1 + n)^4*(2 + n)^4) + (32*(5 + 7*n + 4*n^2 + n^3)*S[1, n]^3)/(9*(1 + n)^3*(2 + n)^3) + S[-2, n]*((-8*(-74304 - 406080*n - 2480364*n^2 - 2798980*n^3 + 2291883*n^4 + 5482169*n^5 + 2053217*n^6 - 1608841*n^7 - 1520961*n^8 - 254999*n^9 + 183039*n^10 + 105673*n^11 + 22114*n^12 + 1762*n^13))/(45*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3) - (32*(-13 - 23*n - 8*n^2 + n^3)*S[1, n])/(3*(1 + n)^3*(2 + n)^3)) - (8*(256 + 1536*n + 4190*n^2 + 4783*n^3 + 3321*n^4 + 2719*n^5 + 2447*n^6 + 1246*n^7 + 238*n^8)*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^4*(2 + n)^4) + S[1, n]*((4*(7651584 + 99601488*n + 450335592*n^2 + 1268993412*n^3 + 1279490046*n^4 - 830795956*n^5 - 2837786639*n^6 - 1913592600*n^7 + 536334089*n^8 + 1511053627*n^9 + 818694274*n^10 + 26728528*n^11 - 178306472*n^12 - 89040234*n^13 - 12891827*n^14 + 4216268*n^15 + 2224721*n^16 + 391563*n^17 + 25768*n^18))/(135*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^4) - (64*(5 + 7*n + 4*n^2 + n^3)*S[2, n])/((1 + n)^3*(2 + n)^3)) - (32*(671 + 961*n + 526*n^2 + 118*n^3)*S[3, n])/(9*(1 + n)^3*(2 + n)^3) - (192*S[-2, 1, n])/(1 + n)^3 + (64*(5 + 7*n + 4*n^2 + n^3)*S[2, 1, n])/(3*(1 + n)^3*(2 + n)^3)) + (64*(-38 - 7*n + 2*n^2)*S[3, -2, n])/(3*n*(1 + n)*(2 + n)) + (4*(27360 + 8520*n + 412*n^2 - 1686*n^3 - 1809*n^4 + 305*n^5 + 701*n^6 + 85*n^7)*S[3, 1, n])/(9*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (24*(14 + n + n^2)*S[3, 2, n])/(n*(1 + n)*(2 + n)) + (8*(146 + 19*n + 19*n^2)*S[4, 1, n])/(3*n*(1 + n)*(2 + n)) + (16*(130 + 17*n + 17*n^2)*S[-3, 1, 1, n])/(n*(1 + n)*(2 + n)) - (32*(-22 + 7*n + 7*n^2)*S[-2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) - (16*(2688 - 4252*n - 4488*n^2 - 603*n^3 + 2809*n^4 + 835*n^5 - 793*n^6 - 96*n^7 + 60*n^8)*S[-2, 1, 1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (32*(178 + 17*n + 17*n^2)*S[-2, 2, 1, n])/(3*n*(1 + n)*(2 + n)) + (512*(11 + n + n^2)*S[2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) + (8*(120 + 298*n + 187*n^2 - 193*n^3 - 132*n^4 - 3*n^5 + 11*n^6)*S[2, 1, 1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + S[1, n]*((-2*(176359680 + 1041361920*n + 4215696192*n^2 + 13569151104*n^3 + 30229006896*n^4 + 48484703736*n^5 + 35532431568*n^6 - 26238368058*n^7 - 74296685387*n^8 - 52288715310*n^9 - 3066699753*n^10 + 14512771426*n^11 + 7320327407*n^12 + 2105454724*n^13 + 1541462829*n^14 + 527739598*n^15 - 411752041*n^16 - 358369186*n^17 - 61726427*n^18 + 27977354*n^19 + 14927909*n^20 + 2660180*n^21 + 173815*n^22))/(1215*(-2 + n)*(-1 + n)^3*n^5*(1 + n)^5*(2 + n)^5*(3 + n)^4) + (4*(-4464 - 12456*n - 6620*n^2 + 8916*n^3 + 14499*n^4 + 13723*n^5 + 18422*n^6 + 2293*n^7 - 2384*n^8 + 2932*n^9 + 1427*n^10)*S[2, n])/(27*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) - (62*(2 + n + n^2)*S[2, n]^2)/(3*n*(1 + n)*(2 + n)) - (4*(-35352 + 27756*n + 33166*n^2 + 17633*n^3 + 9090*n^4 - 6067*n^5 - 4467*n^6 + 602*n^7 + 263*n^8)*S[3, n])/(27*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (24*(2 + n + n^2)*S[4, n])/(n*(1 + n)*(2 + n)) - (40*(106 + 5*n + 5*n^2)*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) + (8*(936 - 1452*n - 726*n^2 + 243*n^3 + 885*n^4 + 167*n^5 - 295*n^6 - 34*n^7 + 20*n^8)*S[-2, 1, n])/((-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (16*(226 + 5*n + 5*n^2)*S[2, -2, n])/(3*n*(1 + n)*(2 + n)) - (8*(-36 - 10*n + 160*n^2 + 221*n^3 + 149*n^4 + 44*n^5)*S[2, 1, n])/(9*n^2*(1 + n)^2*(2 + n)^2) - (16*(-70 + n + n^2)*S[3, 1, n])/(3*n*(1 + n)*(2 + n)) - (16*(-374 + 5*n + 5*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)*(2 + n)) - (8*(2 + n + n^2)*S[2, 1, 1, n])/(3*n*(1 + n)*(2 + n))) + (88*(2 + n + n^2)*S[2, 2, 1, n])/(3*n*(1 + n)*(2 + n)) - (576*S[3, 1, 1, n])/(n*(1 + n)*(2 + n)) - (32*(322 + 17*n + 17*n^2)*S[-2, 1, 1, 1, n])/(3*n*(1 + n)*(2 + n)));

C2g3ca2nfz3=CA^2*NF*z3*((32*(-1)^n*(139 + 197*n + 110*n^2 + 26*n^3))/((1 + n)^3*(2 + n)^3) + (2*(71424 + 33696*n - 149632*n^2 - 190008*n^3 - 347892*n^4 + 60668*n^5 + 262897*n^6 + 34472*n^7 - 64351*n^8 - 21124*n^9 + 4027*n^10 + 1656*n^11 + 39*n^12))/(9*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + (64*(7 - 4*n + 2*n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) + (4*(-10656 + 22920*n + 28540*n^2 + 9254*n^3 + 3891*n^4 - 4054*n^5 - 3288*n^6 + 392*n^7 + 233*n^8)*S[1, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (8*(190 + 17*n + 17*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + (24*(-1 + n)*S[2, n])/(n*(1 + n)));

C2g3ca2nfz4=CA^2*NF*z4*((12*(-2 + n)*(3 + n)*(4 + 4*n + 7*n^2 + 6*n^3 + 3*n^4))/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (24*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n)));

C2g3ca2nfz5=(80*CA^2*(14 - 11*n + n^2)*NF*z5)/(n*(1 + n)*(2 + n));

C2g3cfcanf=CA*CF*NF*((60466176000 + 444314419200*n + 1239455831040*n^2 + 1214847217152*n^3 - 1670388168960*n^4 - 6006461907456*n^5 - 8317769150592*n^6 - 4516541930304*n^7 + 13308514812224*n^8 + 31843669878368*n^9 + 13024816232516*n^10 - 33282681723754*n^11 - 42601267828761*n^12 - 3425457573814*n^13 + 26048858431215*n^14 + 17656787538694*n^15 - 1041066919821*n^16 - 6642619963574*n^17 - 3255430505837*n^18 - 285060522542*n^19 + 365142983317*n^20 + 198050200686*n^21 + 55035082093*n^22 + 10540456914*n^23 + 1524630161*n^24 + 152142750*n^25 + 7382925*n^26)/(48600*(-2 + n)*(-1 + n)^4*n^6*(1 + n)^6*(2 + n)^6*(3 + n)^4) + (8*(622 - 265*n + 23*n^2)*S[-5, n])/(3*n*(1 + n)*(2 + n)) - ((-180 - 884*n - 3197*n^2 - 556*n^3 + 777*n^4 + 522*n^5 + 206*n^6)*S[1, n]^4)/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + S[-2, n]^2*((16*(1128 + 916*n - 594*n^2 - 1527*n^3 - 489*n^4 + 292*n^5 + 155*n^6 + 15*n^7))/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (128*(11 + n + n^2)*S[1, n])/(3*n*(1 + n)*(2 + n))) + S[-4, n]*((4*(19008 + 18168*n + 4556*n^2 - 10734*n^3 - 5821*n^4 + 1761*n^5 + 1085*n^6 + 57*n^7))/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (24*(78 + 7*n + 7*n^2)*S[1, n])/(n*(1 + n)*(2 + n))) - ((-324 - 2636*n - 3353*n^2 - 190*n^3 + 1419*n^4 + 1404*n^5 + 368*n^6)*S[2, n]^2)/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + S[1, n]^3*((-2*(4464 + 23496*n + 52772*n^2 + 40082*n^3 - 14212*n^4 - 10187*n^5 + 26276*n^6 + 26752*n^7 + 10404*n^8 + 1721*n^9))/(81*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + (68*(2 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + S[-3, n]*((4*(27648 + 64800*n + 118368*n^2 + 100456*n^3 - 70764*n^4 - 168312*n^5 - 46929*n^6 + 33918*n^7 + 15180*n^8 + 794*n^9 + 633*n^10 + 240*n^11))/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) - (16*(-22 + 5*n + 5*n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) - (8*(-6720 + 3280*n + 6880*n^2 + 5886*n^3 - 1915*n^4 - 3539*n^5 + 213*n^6 + 493*n^7 + 30*n^8)*S[1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (8*(490 + 41*n + 41*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + (16*(286 + 25*n + 25*n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - (4*(95040 + 92016*n - 14280*n^2 + 1410836*n^3 + 413866*n^4 - 1024712*n^5 - 736401*n^6 - 122526*n^7 + 101430*n^8 + 85702*n^9 + 32993*n^10 + 4724*n^11)*S[3, n])/(81*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + (2*(-129672 + 19140*n - 15746*n^2 + 54611*n^3 + 25449*n^4 - 14263*n^5 - 5853*n^6 + 1964*n^7 + 434*n^8)*S[4, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (32*(-70 + n + n^2)*S[5, n])/(3*n*(1 + n)*(2 + n)) + (128*(7 + 7*n + n^2)*S[-4, 1, n])/(n*(1 + n)*(2 + n)) + (8*(-10128 + 4256*n + 10812*n^2 + 7682*n^3 - 2471*n^4 - 4062*n^5 + 302*n^6 + 512*n^7 + 9*n^8)*S[-3, 1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (80*(86 + 7*n + 7*n^2)*S[-3, 2, n])/(3*n*(1 + n)*(2 + n)) - (8*(-16704 - 36096*n - 7968*n^2 + 50200*n^3 - 12672*n^4 - 77274*n^5 - 19719*n^6 + 20184*n^7 + 8784*n^8 + 920*n^9 + 399*n^10 + 90*n^11)*S[-2, 1, n])/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + S[2, n]*((8553600 + 45334080*n + 88168608*n^2 + 86235984*n^3 + 66182040*n^4 + 11299540*n^5 - 100332926*n^6 - 157221691*n^7 - 109136687*n^8 - 37900364*n^9 + 5921640*n^10 + 25612718*n^11 + 25062566*n^12 + 13458352*n^13 + 4143038*n^14 + 684485*n^15 + 47145*n^16)/(270*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4*(3 + n)^3) + (4*(14 + 31*n + 31*n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) - (64*(72 + 7*n + 7*n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n))) - (8*(-11808 + 3096*n + 9964*n^2 + 8834*n^3 - 2009*n^4 - 4234*n^5 + 244*n^6 + 512*n^7 + 9*n^8)*S[2, -2, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (4*(3744 + 13344*n + 13992*n^2 + 4640*n^3 + 1892*n^4 + 5852*n^5 + 5605*n^6 + 5282*n^7 + 5104*n^8 + 2370*n^9 + 383*n^10)*S[2, 1, n])/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + S[1, n]^2*(-(29393280 + 167728320*n + 382908384*n^2 + 429615792*n^3 + 290730600*n^4 + 76168140*n^5 - 289726258*n^6 - 713941113*n^7 - 782382401*n^8 - 348697972*n^9 + 143127880*n^10 + 288893994*n^11 + 179694058*n^12 + 61287696*n^13 + 12159554*n^14 + 1316215*n^15 + 60215*n^16)/(810*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4*(3 + n)^3) + (2*(420 - 616*n - 3295*n^2 - 1499*n^3 + 588*n^4 + 1029*n^5 + 349*n^6)*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (4*(-310 + 13*n + 13*n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + (16*(286 + 35*n + 35*n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - (16*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) + S[-2, n]*((-4*(-14100480 - 40020480*n - 38368512*n^2 + 24157056*n^3 + 102839808*n^4 + 41205616*n^5 - 85830696*n^6 - 56812680*n^7 + 43204990*n^8 + 38998089*n^9 - 9710879*n^10 - 14182988*n^11 - 182312*n^12 + 2599758*n^13 + 454910*n^14 - 176340*n^15 - 49678*n^16 + 1825*n^17 + 1025*n^18))/(45*(-2 + n)^2*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4*(3 + n)^3) + (4*(-1344 - 4888*n + 7340*n^2 + 6258*n^3 - 521*n^4 - 1906*n^5 - 576*n^6 + 176*n^7 + 69*n^8)*S[1, n]^2)/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (8*(178 + 17*n + 17*n^2)*S[1, n]^3)/(9*n*(1 + n)*(2 + n)) - (4*(24960 - 4376*n - 16580*n^2 - 17502*n^3 + 2719*n^4 + 7462*n^5 - 488*n^6 - 824*n^7 + 21*n^8)*S[2, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + S[1, n]*((-8*(-6336 - 10464*n - 160656*n^2 - 114016*n^3 + 76604*n^4 + 31170*n^5 - 39495*n^6 + 3669*n^7 + 17751*n^8 + 814*n^9 - 2627*n^10 - 381*n^11 + 63*n^12))/(9*(-2 + n)^2*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) + (8*(378 + 37*n + 37*n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - (32*(598 + 263*n + 47*n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) - (64*(2 + n + n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) + (32*(146 + 13*n + 13*n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) + (-1)^n*((-4*(281802240 + 2079862272*n + 5838044544*n^2 + 5828359104*n^3 + 16887819456*n^4 + 25032116832*n^5 - 69913208804*n^6 - 173025160224*n^7 + 364564347*n^8 + 281604699248*n^9 + 196242229136*n^10 - 134746040316*n^11 - 215122484013*n^12 - 34803787871*n^13 + 80461512722*n^14 + 49198297929*n^15 - 1836214775*n^16 - 11720653406*n^17 - 4065424252*n^18 + 146165390*n^19 + 462316825*n^20 + 135813805*n^21 + 17643534*n^22 + 902597*n^23))/(675*(-2 + n)^2*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^6*(3 + n)^4) - (32*(497 + 715*n + 388*n^2 + 85*n^3)*S[-3, n])/(3*(1 + n)^3*(2 + n)^3) + (8*(-864 - 4320*n - 437724*n^2 - 546710*n^3 + 544768*n^4 + 1186754*n^5 + 335322*n^6 - 511811*n^7 - 431596*n^8 - 68509*n^9 + 58534*n^10 + 34153*n^11 + 7304*n^12 + 587*n^13)*S[1, n]^2)/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3) + (256*(5 + 7*n + 4*n^2 + n^3)*S[1, n]^3)/(9*(1 + n)^3*(2 + n)^3) + S[-2, n]*((32*(-1296 - 6480*n - 261846*n^2 - 372675*n^3 + 342312*n^4 + 831121*n^5 + 270528*n^6 - 312719*n^7 - 266879*n^8 - 38076*n^9 + 38096*n^10 + 21652*n^11 + 4701*n^12 + 393*n^13))/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3) - (64*(103 + 149*n + 80*n^2 + 17*n^3)*S[1, n])/(3*(1 + n)^3*(2 + n)^3)) - (8*(-864 - 4320*n - 348084*n^2 - 411170*n^3 + 445588*n^4 + 915934*n^5 + 250082*n^6 - 388241*n^7 - 321356*n^8 - 48139*n^9 + 44934*n^10 + 25643*n^11 + 5444*n^12 + 437*n^13)*S[2, n])/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3) + S[1, n]*((-4*(20217600 + 136639872*n + 363386304*n^2 - 3015420768*n^3 - 2999131416*n^4 + 6922961204*n^5 + 8986010846*n^6 - 4721254877*n^7 - 12125346058*n^8 - 3519450157*n^9 + 5037254028*n^10 + 4173123942*n^11 + 303416436*n^12 - 952323614*n^13 - 445978538*n^14 - 19720409*n^15 + 45046638*n^16 + 16393495*n^17 + 2445760*n^18 + 139312*n^19))/(225*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^4) - (224*(5 + 7*n + 4*n^2 + n^3)*S[2, n])/(3*(1 + n)^3*(2 + n)^3)) + (128*(716 + 1024*n + 562*n^2 + 127*n^3)*S[3, n])/(9*(1 + n)^3*(2 + n)^3) + (64*(119 + 173*n + 92*n^2 + 19*n^3)*S[-2, 1, n])/((1 + n)^3*(2 + n)^3) - (64*(5 + 7*n + 4*n^2 + n^3)*S[2, 1, n])/(3*(1 + n)^3*(2 + n)^3)) + (128*(50 + 19*n + n^2)*S[3, -2, n])/(3*n*(1 + n)*(2 + n)) - (8*(-15120 + 6888*n - 440*n^2 + 5026*n^3 + 2993*n^4 - 1212*n^5 - 666*n^6 + 194*n^7 + 33*n^8)*S[3, 1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (32*(38 + n + n^2)*S[3, 2, n])/(n*(1 + n)*(2 + n)) - (32*(134 + 13*n + 13*n^2)*S[4, 1, n])/(3*n*(1 + n)*(2 + n)) - (80*(58 + 5*n + 5*n^2)*S[-3, 1, 1, n])/(n*(1 + n)*(2 + n)) - (32*(118 + 11*n + 11*n^2)*S[-2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) - (16*(-13488 + 1936*n + 9116*n^2 + 9986*n^3 - 1547*n^4 - 4406*n^5 + 186*n^6 + 512*n^7 + 9*n^8)*S[-2, 1, 1, n])/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (1280*(11 + n + n^2)*S[-2, 2, 1, n])/(3*n*(1 + n)*(2 + n)) - (32*(434 + 37*n + 37*n^2)*S[2, 1, -2, n])/(3*n*(1 + n)*(2 + n)) - (8*(120 + 220*n + 100*n^2 - 181*n^3 - 147*n^4 - 21*n^5 + 5*n^6)*S[2, 1, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + S[1, n]*((6886425600 + 39708921600*n + 81160444800*n^2 + 49148690112*n^3 - 80823108960*n^4 - 7036100208*n^5 + 82068293160*n^6 - 302396799036*n^7 - 517703854202*n^8 + 102299605332*n^9 + 706646752323*n^10 + 465426435277*n^11 - 90889669261*n^12 - 257572499261*n^13 - 116383988562*n^14 + 1018592950*n^15 + 20475795452*n^16 + 8893917962*n^17 + 2072661679*n^18 + 396627497*n^19 + 81359771*n^20 + 12434975*n^21 + 824200*n^22)/(6075*(-2 + n)*(-1 + n)^3*n^5*(1 + n)^5*(2 + n)^5*(3 + n)^4) + (2*(-5616 + 9720*n + 81060*n^2 + 76414*n^3 - 40154*n^4 - 40505*n^5 + 98699*n^6 + 144412*n^7 + 75212*n^8 + 17463*n^9 + 1471*n^10)*S[2, n])/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) - (40*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) - (4*(137376 - 16824*n + 3764*n^2 - 77522*n^3 - 42471*n^4 + 6508*n^5 + 7902*n^6 + 646*n^7 + 205*n^8)*S[3, n])/(27*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (4*(382 + 47*n + 47*n^2)*S[4, n])/(3*n*(1 + n)*(2 + n)) + (8*(1378 + 113*n + 113*n^2)*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) - (16*(-7056 - 5040*n - 1832*n^2 + 2358*n^3 + 1640*n^4 - 461*n^5 - 260*n^6 + 3*n^7)*S[-2, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (64*(54 + 5*n + 5*n^2)*S[2, -2, n])/(n*(1 + n)*(2 + n)) + (4*(-24 - 68*n - 74*n^2 - 45*n^3 + 14*n^4 + 17*n^5)*S[2, 1, n])/(3*n^2*(1 + n)^2*(2 + n)^2) + (32*(-130 + 7*n + 7*n^2)*S[3, 1, n])/(3*n*(1 + n)*(2 + n)) - (16*(1214 + 127*n + 127*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)*(2 + n)) - (40*(2 + n + n^2)*S[2, 1, 1, n])/(n*(1 + n)*(2 + n))) - (8*(2 + n + n^2)*S[2, 2, 1, n])/(3*n*(1 + n)*(2 + n)) - (48*(-46 + n + n^2)*S[3, 1, 1, n])/(n*(1 + n)*(2 + n)) + (160*(178 + 17*n + 17*n^2)*S[-2, 1, 1, 1, n])/(3*n*(1 + n)*(2 + n)) + (80*(2 + n + n^2)*S[2, 1, 1, 1, n])/(n*(1 + n)*(2 + n)));

C2g3cacfnfz3=CA*CF*NF*z3*((-512*(-1)^n*(38 + 54*n + 30*n^2 + 7*n^3))/((1 + n)^3*(2 + n)^3) - (4*(-113760 - 232368*n - 251632*n^2 - 289912*n^3 + 255602*n^4 + 401965*n^5 - 8632*n^6 - 139295*n^7 - 37086*n^8 + 9719*n^9 + 4164*n^10 + 339*n^11))/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) - (512*(4 - 2*n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) - (4*(-51120 + 8784*n + 9640*n^2 + 49412*n^3 + 24861*n^4 - 11728*n^5 - 8862*n^6 + 1412*n^7 + 641*n^8)*S[1, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (16*(-166 + 19*n + 19*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) - (48*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)*(2 + n)));

C2g3cacfnfz4=CA*CF*NF*z4*((-24*(-16 - 14*n^2 - 25*n^3 - 5*n^4 + 9*n^5 + 3*n^6))/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (24*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n)));

C2g3cacfnfz5=(-40*CA*CF*(118 - 95*n + n^2)*NF*z5)/(n*(1 + n)*(2 + n));

C2g3cfnf2=CF*NF^2*(-(-7558272000 - 40198809600*n - 99293299200*n^2 - 153179579520*n^3 - 145386321984*n^4 - 32484411936*n^5 + 166796050608*n^6 + 371962334520*n^7 + 370613624632*n^8 + 2063332202*n^9 - 364064845889*n^10 - 246142563987*n^11 + 119149866314*n^12 + 207179317100*n^13 + 23560406149*n^14 - 113700159837*n^15 - 104055193612*n^16 - 45970980870*n^17 - 11349013223*n^18 - 1272824621*n^19 + 82855210*n^20 + 46742704*n^21 + 5872275*n^22 + 267525*n^23)/(24300*(-1 + n)^3*n^6*(1 + n)^6*(2 + n)^5*(3 + n)^4) + (128*S[-4, n])/(3*n*(1 + n)*(2 + n)) + (64*S[-2, n]^2)/(3*n*(1 + n)*(2 + n)) + (4*(-216 - 192*n - 730*n^2 - 1226*n^3 - 759*n^4 + 181*n^5 + 609*n^6 + 481*n^7 + 124*n^8)*S[1, n]^3)/(81*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + (17*(2 + n + n^2)*S[1, n]^4)/(27*n*(1 + n)*(2 + n)) + S[-3, n]*((32*(-648 - 336*n - 58*n^2 + 588*n^3 + 71*n^4 - 204*n^5 - 16*n^6 + 24*n^7 + 3*n^8))/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (64*S[1, n])/(n*(1 + n)*(2 + n))) + (-1)^n*((-8*(19128960 + 127282752*n + 329063904*n^2 - 5479488*n^3 - 921317136*n^4 - 54427976*n^5 + 1610024276*n^6 + 264943913*n^7 - 1841387858*n^8 - 901737097*n^9 + 930369608*n^10 + 906029672*n^11 + 44601716*n^12 - 240370114*n^13 - 103644148*n^14 - 179279*n^15 + 11834878*n^16 + 3855795*n^17 + 537320*n^18 + 29342*n^19))/(675*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^4) + (64*(13 + 19*n + 10*n^2 + 2*n^3)*S[-2, n])/(3*(1 + n)^3*(2 + n)^3) - (32*(-8856 - 48600*n - 252036*n^2 - 218335*n^3 + 242077*n^4 + 415286*n^5 + 101953*n^6 - 122214*n^7 - 79099*n^8 - 3406*n^9 + 10411*n^10 + 3737*n^11 + 526*n^12 + 28*n^13)*S[1, n])/(45*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3)) + S[-2, n]*((-8*(-17280 - 19200*n + 4544*n^2 + 7568*n^3 - 1592*n^4 - 5064*n^5 + 4076*n^6 + 4497*n^7 - 1637*n^8 - 1490*n^9 + 62*n^10 + 153*n^11 + 19*n^12))/(9*(-2 + n)^2*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) - (16*(-1008 + 144*n + 592*n^2 - 12*n^3 - 269*n^4 - 84*n^5 + 34*n^6 + 24*n^7 + 3*n^8)*S[1, n])/(9*(-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (128*S[1, n]^2)/(3*n*(1 + n)*(2 + n))) - ((15552 + 46656*n + 85008*n^2 + 127120*n^3 + 124188*n^4 + 94024*n^5 + 57489*n^6 + 19740*n^7 + 6837*n^8 + 13520*n^9 + 12675*n^10 + 4796*n^11 + 651*n^12)*S[2, n])/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3*(3 + n)) + ((226 + 17*n + 17*n^2)*S[2, n]^2)/(9*n*(1 + n)*(2 + n)) + S[1, n]^2*((15552 + 41472*n + 73104*n^2 + 111968*n^3 + 92380*n^4 + 34756*n^5 - 2331*n^6 + 10185*n^7 + 35334*n^8 + 30742*n^9 + 11465*n^10 + 1565*n^11)/(81*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) - (2*(62 + 7*n + 7*n^2)*S[2, n])/(9*n*(1 + n)*(2 + n))) + (8*(-648 - 2088*n - 6414*n^2 - 8164*n^3 - 3167*n^4 + 2124*n^5 + 4324*n^6 + 4500*n^7 + 2233*n^8 + 388*n^9)*S[3, n])/(81*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) - (14*(-14 + 17*n + 17*n^2)*S[4, n])/(9*n*(1 + n)*(2 + n)) - (256*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) + (128*(-3 + 5*n)*S[-2, 1, n])/(9*n^2*(1 + n)*(2 + n)) + (128*S[2, -2, n])/(3*n*(1 + n)*(2 + n)) - (64*(21 + 34*n + 6*n^2 + n^3 + 2*n^4)*S[2, 1, n])/(9*n*(1 + n)^2*(2 + n)*(3 + n)) + S[1, n]*((-2*(-23094720 - 100427040*n - 219166560*n^2 - 344180016*n^3 - 363455964*n^4 - 169065738*n^5 + 115464000*n^6 + 313513702*n^7 + 350522359*n^8 + 255594701*n^9 + 137642832*n^10 + 60687138*n^11 + 19399424*n^12 + 2200022*n^13 - 498586*n^14 + 285160*n^15 + 317829*n^16 + 85575*n^17 + 7690*n^18))/(1215*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^4*(3 + n)^3) - (4*(-648 - 720*n - 1902*n^2 - 3614*n^3 - 4153*n^4 - 1836*n^5 + 1892*n^6 + 2790*n^7 + 1139*n^8 + 140*n^9)*S[2, n])/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) + (8*(-74 + 35*n + 35*n^2)*S[3, n])/(27*n*(1 + n)*(2 + n)) + (128*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - (32*(-1 + n)*S[2, 1, n])/(3*n*(1 + n))) + (16*(10 + 3*n + 3*n^2)*S[3, 1, n])/(3*n*(1 + n)*(2 + n)) + (16*(-10 + n + n^2)*S[2, 1, 1, n])/(3*n*(1 + n)*(2 + n)));

C2g3cfnf2z3=CF*NF^2*z3*((-16*(144 + 2520*n + 2852*n^2 - 314*n^3 - 282*n^4 + 589*n^5 - 534*n^6 - 932*n^7 - 26*n^8 + 177*n^9 + 30*n^10))/(9*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2*(3 + n)) + (16*(46 + 5*n + 5*n^2)*S[1, n])/(9*n*(1 + n)*(2 + n)));

C2g3canf2=CA*NF^2*((2*(-466560 + 7309440*n + 50453280*n^2 + 133691904*n^3 + 189221688*n^4 + 117601800*n^5 - 101834854*n^6 - 242156438*n^7 - 93832235*n^8 + 90251638*n^9 + 8202965*n^10 - 164630956*n^11 - 156977882*n^12 - 28064836*n^13 + 47253440*n^14 + 42068522*n^15 + 16956109*n^16 + 3835462*n^17 + 471345*n^18 + 24600*n^19))/(1215*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^5*(3 + n)^3) - (16*(26 + 7*n + 7*n^2)*S[-4, n])/(9*n*(1 + n)*(2 + n)) - (32*S[-2, n]^2)/(3*n*(1 + n)*(2 + n)) + (8*(-58 - 112*n - 29*n^2 - 48*n^3 + 12*n^4 + 19*n^5)*S[1, n]^3)/(81*(-1 + n)*n*(1 + n)^2*(2 + n)^2) + (7*(2 + n + n^2)*S[1, n]^4)/(27*n*(1 + n)*(2 + n)) + S[-3, n]*((32*(18 + 47*n + 41*n^2 + 52*n^3 + 12*n^4 + 27*n^5 + 19*n^6))/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (32*(-1 + n + n^2)*S[1, n])/(3*n*(1 + n)*(2 + n))) - (4*(216 + 236*n - 10*n^2 - 1297*n^3 - 4130*n^4 - 2638*n^5 + 1060*n^6 + 1179*n^7 + 200*n^8)*S[2, n])/(81*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3) + ((-34 + 31*n + 31*n^2)*S[2, n]^2)/(9*n*(1 + n)*(2 + n)) + S[-2, n]*((-8*(-5184 + 864*n + 11328*n^2 - 17632*n^3 - 26324*n^4 + 6388*n^5 + 15729*n^6 - 1008*n^7 - 5475*n^8 - 467*n^9 + 854*n^10 + 191*n^11))/(81*(-2 + n)*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3*(3 + n)) - (16*(-24 + 44*n + 60*n^2 - 17*n^3 - 14*n^4 + 15*n^5 + 8*n^6)*S[1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (8*(-2 + n)*(3 + n)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + (8*(2 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + S[1, n]^2*((4*(216 - 68*n - 1322*n^2 - 2069*n^3 - 964*n^4 - 1469*n^5 - 436*n^6 + 654*n^7 + 274*n^8))/(81*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3) - (2*(14 + 19*n + 19*n^2)*S[2, n])/(9*n*(1 + n)*(2 + n))) + (-1)^n*((8*(-933120 - 6001776*n - 15502104*n^2 - 19794024*n^3 - 13254054*n^4 + 8620299*n^5 + 35721164*n^6 + 34316273*n^7 + 2999571*n^8 - 18534096*n^9 - 14219959*n^10 - 2945280*n^11 + 1438813*n^12 + 1058317*n^13 + 276663*n^14 + 33375*n^15 + 1474*n^16))/(405*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^3) - (32*(13 + 19*n + 10*n^2 + 2*n^3)*S[-2, n])/(3*(1 + n)^3*(2 + n)^3) - (16*(-32 - 192*n - 407*n^2 - 672*n^3 - 713*n^4 - 436*n^5 - 137*n^6 - 8*n^7 + 5*n^8)*S[1, n])/(9*(-1 + n)*n^2*(1 + n)^4*(2 + n)^4) - (16*(5 + 7*n + 4*n^2 + n^3)*S[1, n]^2)/(3*(1 + n)^3*(2 + n)^3) + (16*(5 + 7*n + 4*n^2 + n^3)*S[2, n])/(3*(1 + n)^3*(2 + n)^3)) - (16*(112 - 68*n + 74*n^2 + 12*n^3 + 33*n^4 + 53*n^5)*S[3, n])/(81*(-1 + n)*n*(1 + n)^2*(2 + n)^2) + (14*(-10 + 7*n + 7*n^2)*S[4, n])/(9*n*(1 + n)*(2 + n)) + (128*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) - (64*(-3 + 5*n)*S[-2, 1, n])/(9*n^2*(1 + n)*(2 + n)) - (64*S[2, -2, n])/(3*n*(1 + n)*(2 + n)) + (32*(-36 - 32*n + 44*n^2 + 37*n^3 + 40*n^4 + 19*n^5)*S[2, 1, n])/(27*n^2*(1 + n)^2*(2 + n)^2) + S[1, n]*((2*(5184 + 31968*n + 94176*n^2 + 164896*n^3 + 239788*n^4 + 339534*n^5 + 281776*n^6 + 9951*n^7 - 204285*n^8 - 143194*n^9 - 7102*n^10 + 21717*n^11 + 5399*n^12))/(243*(-1 + n)*n^4*(1 + n)^4*(2 + n)^4) - (8*(72 - 106*n - 304*n^2 - 35*n^3 - 12*n^4 + 102*n^5 + 67*n^6)*S[2, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (8*(110 + 19*n + 19*n^2)*S[3, n])/(27*n*(1 + n)*(2 + n)) - (64*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) + (64*(-1 + n + n^2)*S[2, 1, n])/(9*n*(1 + n)*(2 + n))) - (32*(13 + 5*n + 5*n^2)*S[3, 1, n])/(9*n*(1 + n)*(2 + n)) - (16*(-16 + n + n^2)*S[2, 1, 1, n])/(9*n*(1 + n)*(2 + n)));

C2g3canf2z3=CA*NF^2*z3*((8*(-92 + 228*n + 383*n^2 - 53*n^3 - 61*n^4 + 81*n^5 + 42*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (8*(62 + 13*n + 13*n^2)*S[1, n])/(9*n*(1 + n)*(2 + n)));

C2g3dabc=(dabc*NF^2*((32*(-84672 - 511488*n - 1042128*n^2 + 41191592*n^3 + 46217012*n^4 - 78207030*n^5 - 137369757*n^6 - 3297907*n^7 + 105864935*n^8 + 55565351*n^9 - 25575127*n^10 - 38901907*n^11 - 15761874*n^12 - 301820*n^13 + 2224009*n^14 + 961259*n^15 + 214271*n^16 + 37459*n^17 + 6195*n^18 + 555*n^19))/(225*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^3) - (128*(-1 + n)*(21 - 2*n + n^2)*S[-5, n])/45 + (1024*S[-4, n])/(3*n*(1 + n)*(2 + n)) - (128*(-1 + n)*S[-2, n]^2)/((1 + n)*(2 + n)) + S[-3, n]*((128*(-450 + 225*n + 59*n^2 + 59*n^3 + n^4 + n^5))/(45*n*(1 + n)*(2 + n)^2) - (256*(8 - 3*n + 3*n^2)*S[1, n])/(3*n*(1 + n)*(2 + n))) + (-1)^n*((-32*(-84672 - 511488*n - 1042128*n^2 + 41411912*n^3 + 46858532*n^4 - 78548310*n^5 - 140244117*n^6 - 5296777*n^7 + 109421330*n^8 + 60991856*n^9 - 25448902*n^10 - 43060582*n^11 - 18351924*n^12 + 96910*n^13 + 3316339*n^14 + 1433039*n^15 + 268406*n^16 + 19504*n^17))/(225*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^3) - (256*(7 + 9*n + 6*n^2 + 2*n^3)*S[-2, n])/((1 + n)^3*(2 + n)^3) + (128*(10584 + 52920*n + 2142774*n^2 + 445550*n^3 - 4386643*n^4 - 2732849*n^5 + 1965113*n^6 + 1710231*n^7 - 502359*n^8 - 701801*n^9 - 113759*n^10 + 55307*n^11 + 20866*n^12 + 1938*n^13)*S[1, n])/(225*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3)) + (128*(60 + 32*n + 25*n^2 - 58*n^3 - 16*n^4 + 5*n^5)*S[3, n])/((-2 + n)*n*(1 + n)*(2 + n)^2*(3 + n)) + S[1, n]^2*((128*(19 - 30*n + 3*n^2))/(3*n*(1 + n)*(2 + n)) + (256*(-4 + n)*(-1 + n)*S[3, n])/(n*(1 + n)*(2 + n))) - (256*(-144 + 36*n + 202*n^2 + 358*n^3 + 41*n^4 - 154*n^5 - 33*n^6 + 6*n^7)*S[4, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (128*(-1 + n)*(-360 + 132*n + 59*n^2 + 17*n^3 + n^4 + n^5)*S[5, n])/(45*n*(1 + n)*(2 + n)) + (256*(8 - 3*n + 3*n^2)*S[-3, 1, n])/(3*n*(1 + n)*(2 + n)) - (256*(-450 + 225*n + 59*n^2 + 59*n^3 + n^4 + n^5)*S[-2, 1, n])/(45*n*(1 + n)*(2 + n)^2) + S[-2, n]*((64*(-21600 - 23040*n + 3120*n^2 + 22432*n^3 + 32608*n^4 + 22709*n^5 + 3580*n^6 - 4148*n^7 - 2240*n^8 - 315*n^9 + 12*n^10 + 2*n^11))/(45*(-2 + n)*n^2*(1 + n)^3*(2 + n)^3*(3 + n)) + (256*(-1944 + 984*n - 740*n^2 - 1895*n^3 - 130*n^4 + 50*n^5 + 90*n^6 + 45*n^7)*S[1, n])/(45*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (256*(8 - 3*n + 3*n^2)*S[1, n]^2)/(3*n*(1 + n)*(2 + n)) + (256*(8 - 3*n + 3*n^2)*S[2, n])/(3*n*(1 + n)*(2 + n)) + (256*(-1 + n)*(21 - 2*n + n^2)*S[-2, 1, n])/45) - (256*(8 - 3*n + 3*n^2)*S[2, -2, n])/(3*n*(1 + n)*(2 + n)) + (256*(-1 + n)*(21 - 2*n + n^2)*S[3, -2, n])/45 + (512*(-144 + 36*n + 202*n^2 + 358*n^3 + 41*n^4 - 154*n^5 - 33*n^6 + 6*n^7)*S[3, 1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + S[1, n]*((-64*(21168 + 1162080*n + 6108588*n^2 - 1149020*n^3 - 14089166*n^4 - 6093443*n^5 + 8230036*n^6 + 6145772*n^7 - 1102308*n^8 - 2119682*n^9 - 784408*n^10 - 258796*n^11 - 109798*n^12 - 24539*n^13 - 960*n^14 + 220*n^15))/(225*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3) - (128*(-96 - 8*n + 104*n^2 + 240*n^3 + 23*n^4 - 105*n^5 - 19*n^6 + 5*n^7)*S[3, n])/((-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (512*(-4 + n)*(-1 + n)*S[4, n])/(n*(1 + n)*(2 + n)) + (512*(8 - 3*n + 3*n^2)*S[-2, 1, n])/(3*n*(1 + n)*(2 + n)) - (1024*(-4 + n)*(-1 + n)*S[3, 1, n])/(n*(1 + n)*(2 + n))) - (768*(-4 + n)*(-1 + n)*S[3, 2, n])/(n*(1 + n)*(2 + n)) - (768*(-4 + n)*(-1 + n)*S[4, 1, n])/(n*(1 + n)*(2 + n)) - (256*(-1 + n)*(21 - 2*n + n^2)*S[-2, 1, -2, n])/45 - (512*(8 - 3*n + 3*n^2)*S[-2, 1, 1, n])/(3*n*(1 + n)*(2 + n)) + (1536*(-4 + n)*(-1 + n)*S[3, 1, 1, n])/(n*(1 + n)*(2 + n))))/NC;

C2g3dabcz3=(dabc*NF^2*z3*((-64*(16200 + 7020*n + 6582*n^2 - 11255*n^3 - 3466*n^4 + 873*n^5 + 4*n^6 + 2*n^7))/(45*(-2 + n)*n*(1 + n)*(2 + n)^2*(3 + n)) + (256*(-1 + n)*(21 - 2*n + n^2)*S[-2, n])/45 + (512*(-144 - 60*n + 110*n^2 + 362*n^3 + 28*n^4 - 161*n^5 - 24*n^6 + 9*n^7)*S[1, n])/(3*(-2 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (512*(-4 + n)*(-1 + n)*S[1, n]^2)/(n*(1 + n)*(2 + n))))/NC;

C2g3dabcz5=(64*dabc*(-1 + n)*(720 - 138*n + 59*n^2 + 17*n^3 + n^4 + n^5)*NF^2*z5)/(9*n*(1 + n)*(2 + n)*NC);

Clg1=(8*NF)/((1 + n)*(2 + n));

Clg2cfnf=CF*NF*((8*(1404 + 2484*n - 2193*n^2 - 5720*n^3 + 841*n^4 + 9342*n^5 + 8465*n^6 + 3244*n^7 + 539*n^8 + 26*n^9))/(15*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2*(3 + n)^3) + (32*(-1)^n*(-108 - 324*n + 645*n^2 + 392*n^3 + 913*n^4 + 1787*n^5 + 1132*n^6 + 222*n^7 - 39*n^8 - 13*n^9 + n^10))/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2*(3 + n)^3) + (32*(-1 + n)*S[-2, n])/((-2 + n)*(1 + n)*(3 + n)) - (8*(2 + 3*n + 3*n^2)*S[1, n])/(n*(1 + n)^2*(2 + n)));

Clg2canf=CA*NF*((32*(-1)^n*(5 + 7*n + 4*n^2 + n^3))/((1 + n)^3*(2 + n)^3) - (16*(-8 - 20*n - 12*n^2 + 5*n^3 + 9*n^4 + 2*n^5))/((-1 + n)*n^2*(1 + n)^2*(2 + n)^3) - (32*S[-2, n])/((1 + n)*(2 + n)) + (32*(-1 - n - 2*n^2 + 2*n^3)*S[1, n])/((-1 + n)*n*(1 + n)^2*(2 + n)) + (16*S[1, n]^2)/((1 + n)*(2 + n)) - (16*S[2, n])/((1 + n)*(2 + n)));

Clg3cf2nf=CF^2*NF*((-4*(38724480 + 196966080*n + 257647392*n^2 - 361792656*n^3 - 3696180840*n^4 - 6768193740*n^5 + 4364101822*n^6 + 21134639757*n^7 + 7412706779*n^8 - 27584807609*n^9 - 29467268860*n^10 + 4260069721*n^11 + 23185141879*n^12 + 11396411913*n^13 - 3925699956*n^14 - 6344738079*n^15 - 2398141415*n^16 + 69514481*n^17 + 390325324*n^18 + 159519447*n^19 + 32959357*n^20 + 3758315*n^21 + 213318*n^22 + 4050*n^23))/(225*(-2 + n)*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^5*(3 + n)^5) + (768*S[-5, n])/((1 + n)*(2 + n)) - (64*(-12 - 16*n - 9*n^2 + 14*n^3 + 7*n^4)*S[-4, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (256*(-4 + n + n^2)*S[-2, n]^2)/((-2 + n)*(1 + n)*(2 + n)*(3 + n)) + (4*(16 + 78*n + 99*n^2 + 84*n^3 + 35*n^4)*S[1, n]^2)/(n^2*(1 + n)^3*(2 + n)) - (40*(2 + n + n^2)*S[1, n]^3)/(3*n*(1 + n)^2*(2 + n)) + S[-3, n]*((32*(192 + 112*n + 300*n^2 - 12*n^3 - 463*n^4 - 484*n^5 - 42*n^6 + 112*n^7 + 29*n^8))/((-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2*(3 + n)) - (64*(-18 + n + n^2)*(2 + n + n^2)*S[1, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) - (4*(8 + 58*n + 71*n^2 + 48*n^3 + 15*n^4)*S[2, n])/(n^2*(1 + n)^3*(2 + n)) + (32*(240 + 3776*n + 2960*n^2 + 836*n^3 + 775*n^4 + 986*n^5 + 616*n^6 + 162*n^7 + 17*n^8)*S[3, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^3*(3 + n)) + S[-2, n]*((-16*(-207360 - 58752*n + 412992*n^2 + 334992*n^3 + 267440*n^4 - 670056*n^5 - 1046432*n^6 + 339111*n^7 + 1189486*n^8 + 434838*n^9 - 306362*n^10 - 253596*n^11 - 28294*n^12 + 24642*n^13 + 8834*n^14 + 885*n^15))/(15*(-2 + n)^2*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3*(3 + n)^3) + (64*(-96 + 168*n - 68*n^2 - 66*n^3 + 9*n^4 - 11*n^5 - n^6 + n^7)*S[1, n])/((-2 + n)*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) + (128*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)^2*(2 + n)) - (256*(2 + n + n^2)*S[2, n])/((-2 + n)*(1 + n)*(2 + n)*(3 + n)) + (768*S[3, n])/((1 + n)*(2 + n))) + (-1)^n*((16*(-1866240 - 7153920*n - 5904576*n^2 + 1886976*n^3 + 1270875456*n^4 + 2592307560*n^5 - 2873847896*n^6 - 9005524898*n^7 + 540504131*n^8 + 14492925693*n^9 + 8195039934*n^10 - 8328580413*n^11 - 10120537003*n^12 - 362533343*n^13 + 4352636100*n^14 + 2117063163*n^15 - 278748131*n^16 - 554696313*n^17 - 156436098*n^18 + 16853545*n^19 + 20717227*n^20 + 5378163*n^21 + 640376*n^22 + 30267*n^23))/(225*(-2 + n)^2*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^5*(3 + n)^5) + (512*(108 + 378*n - 2508*n^2 - 512*n^3 + 1861*n^4 - 1171*n^5 - 3293*n^6 - 1883*n^7 - 177*n^8 + 205*n^9 + 73*n^10 + 7*n^11)*S[-2, n])/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^3) + (64*(31104 + 111456*n - 81648*n^2 + 9470520*n^3 + 14666916*n^4 - 13989030*n^5 - 39321607*n^6 - 6873722*n^7 + 42228461*n^8 + 40227675*n^9 + 3732370*n^10 - 15660756*n^11 - 10659950*n^12 - 1907104*n^13 + 1006081*n^14 + 695886*n^15 + 185357*n^16 + 24531*n^17 + 1332*n^18)*S[1, n])/(45*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^4) - (768*(5 + 7*n + 4*n^2 + n^3)*S[3, n])/((1 + n)^3*(2 + n)^3)) - (64*(264 - 28*n - 14*n^2 + 31*n^3 + 23*n^4 + 9*n^5 + 3*n^6)*S[4, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - (768*S[-4, 1, n])/((1 + n)*(2 + n)) - (1536*(2 + n + n^2)*S[-3, 1, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (64*(48 + 316*n + 164*n^2 - 343*n^3 - 468*n^4 - 74*n^5 + 80*n^6 + 21*n^7)*S[-2, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^2*(3 + n)) + S[1, n]*((4*(-6096384 - 24178176*n - 10435392*n^2 - 94970880*n^3 - 202367856*n^4 + 45654000*n^5 + 375603652*n^6 + 144291872*n^7 - 339688391*n^8 - 348250155*n^9 - 16584205*n^10 + 124324011*n^11 + 40823930*n^12 - 31495886*n^13 - 29013286*n^14 - 9149946*n^15 - 911507*n^16 + 179769*n^17 + 54783*n^18 + 4095*n^19))/(45*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^4) + (24*(2 + n + n^2)*S[2, n])/(n*(1 + n)^2*(2 + n)) + (64*(-168 + 12*n - 26*n^2 - 75*n^3 - 35*n^4 + 3*n^5 + n^6)*S[3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - (384*(-1 + n)*(2 + n + n^2)*S[-2, 1, n])/((-2 + n)*n*(1 + n)^2*(3 + n))) + (128*(2 + n + n^2)*(6 + n + n^2)*S[2, -2, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (32*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)^2*(2 + n)) - (768*S[3, -2, n])/((1 + n)*(2 + n)) + (2048*(12 - n + n^2 + 4*n^3 + 2*n^4)*S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + (512*(2 + n + n^2)*S[-2, 1, 1, n])/((-2 + n)*(1 + n)*(2 + n)*(3 + n)));

Clg3cf2nfz3=CF^2*NF*z3*((1536*(-1)^n*(5 + 7*n + 4*n^2 + n^3))/((1 + n)^3*(2 + n)^3) + (64*(288 + 120*n - 772*n^2 - 134*n^3 - 537*n^4 - 1424*n^5 - 779*n^6 + 23*n^7 + 120*n^8 + 23*n^9))/((-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3*(3 + n)) - (1536*S[-2, n])/((1 + n)*(2 + n)) - (64*(-168 - 12*n - 130*n^2 - 225*n^3 - 85*n^4 + 33*n^5 + 11*n^6)*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)));

Clg3cf2nfz5=(-3840*CF^2*NF*z5)/((1 + n)*(2 + n));

Clg3ca2nf=CA^2*NF*((4*(-85100544 - 455222592*n - 1049884416*n^2 - 1278987408*n^3 - 94996152*n^4 + 1369071432*n^5 + 1492367724*n^6 + 2357711577*n^7 + 3518329306*n^8 + 430339358*n^9 - 4414352248*n^10 - 4098975729*n^11 + 73295758*n^12 + 2175600892*n^13 + 1334447368*n^14 + 168811255*n^15 - 169917914*n^16 - 99192210*n^17 - 24096184*n^18 - 2645071*n^19 - 11510*n^20 + 23664*n^21 + 1500*n^22))/(135*(-2 + n)*(-1 + n)^4*n^4*(1 + n)^5*(2 + n)^5*(3 + n)^5) + (192*S[-5, n])/((1 + n)*(2 + n)) - (16*(-126 + 29*n + 29*n^2)*S[-4, n])/((-2 + n)*(1 + n)*(2 + n)*(3 + n)) - (16*(-14 + 5*n + 5*n^2)*S[-2, n]^2)/((-2 + n)*(1 + n)*(2 + n)*(3 + n)) + (16*(-36 - 47*n - 72*n^2 + 83*n^3)*S[1, n]^3)/(9*(-1 + n)*n*(1 + n)^2*(2 + n)) + (16*S[1, n]^4)/((1 + n)*(2 + n)) + S[-3, n]*((-32*(-612 - 720*n - 403*n^2 + 396*n^3 + 143*n^4 - 6*n^5 + 2*n^6))/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + (256*(-16 + 3*n + 3*n^2)*S[1, n])/((-2 + n)*(1 + n)*(2 + n)*(3 + n))) - (16*(-72 - 12*n + 1528*n^2 + 1753*n^3 - 226*n^4 - 1247*n^5 - 145*n^6 + 298*n^7 + 67*n^8)*S[2, n])/(9*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3) + (16*S[2, n]^2)/((1 + n)*(2 + n)) + S[1, n]^2*((16*(-216 - 12*n + 2764*n^2 + 2851*n^3 - 349*n^4 - 2729*n^5 - 469*n^6 + 1042*n^7 + 358*n^8))/(9*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3) - (128*S[2, n])/((1 + n)*(2 + n))) - (16*(-6264 - 12372*n - 3230*n^2 + 411*n^3 - 4206*n^4 - 4269*n^5 - 1239*n^6 + 30*n^7 + 35*n^8)*S[3, n])/(9*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^3*(3 + n)) + S[-2, n]*((-16*(102384 + 841104*n + 358596*n^2 - 736746*n^3 - 167247*n^4 + 645997*n^5 + 112916*n^6 - 483219*n^7 - 272166*n^8 + 23775*n^9 + 55344*n^10 + 15521*n^11 + 1405*n^12))/(45*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^3) - (32*(-612 + 678*n + 794*n^2 - 669*n^3 - 427*n^4 + 129*n^5 + 59*n^6)*S[1, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - (64*S[1, n]^2)/((1 + n)*(2 + n)) - (64*(-50 + 11*n + 11*n^2)*S[2, n])/((-2 + n)*(1 + n)*(2 + n)*(3 + n)) + (192*S[3, n])/((1 + n)*(2 + n))) + (-1)^n*((4*(373248 + 17838144*n + 113882112*n^2 + 294098256*n^3 + 83807784*n^4 - 366688704*n^5 - 311037588*n^6 - 171325389*n^7 - 388826892*n^8 - 115370216*n^9 + 608359086*n^10 + 587289283*n^11 - 94213386*n^12 - 421555804*n^13 - 244649816*n^14 - 29877735*n^15 + 31006128*n^16 + 18721640*n^17 + 5106558*n^18 + 787777*n^19 + 67070*n^20 + 2492*n^21))/(45*(-2 + n)*(-1 + n)^4*n^4*(1 + n)^5*(2 + n)^5*(3 + n)^5) + (32*(864 + 3024*n - 7914*n^2 - 5311*n^3 - 2932*n^4 - 15803*n^5 - 18739*n^6 - 8494*n^7 - 786*n^8 + 605*n^9 + 179*n^10 + 11*n^11)*S[-2, n])/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^3) + (16*(62208 + 1180656*n + 5864184*n^2 + 20152764*n^3 + 30193062*n^4 - 6322532*n^5 - 71796388*n^6 - 63092565*n^7 + 30182293*n^8 + 84329744*n^9 + 47182058*n^10 - 6004534*n^11 - 18599584*n^12 - 7513068*n^13 + 266816*n^14 + 1194391*n^15 + 425437*n^16 + 66696*n^17 + 4106*n^18)*S[1, n])/(45*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^4) + (64*(5 + 7*n + 4*n^2 + n^3)*S[1, n]^2)/((1 + n)^3*(2 + n)^3) - (64*(5 + 7*n + 4*n^2 + n^3)*S[2, n])/((1 + n)^3*(2 + n)^3) - (192*(5 + 7*n + 4*n^2 + n^3)*S[3, n])/((1 + n)^3*(2 + n)^3)) + (32*(-72 + 32*n - 4*n^2 - 71*n^3 - 33*n^4 + 3*n^5 + n^6)*S[4, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - (192*S[-4, 1, n])/((1 + n)*(2 + n)) - (128*(-34 + 7*n + 7*n^2)*S[-3, 1, n])/((-2 + n)*(1 + n)*(2 + n)*(3 + n)) + (64*(-60 - 32*n - 9*n^2 - 26*n^3 - 13*n^4 + 20*n^5 + 8*n^6)*S[-2, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + S[1, n]*((16*(-5435424 - 27161568*n - 65162232*n^2 - 95466492*n^3 - 17613036*n^4 + 168726111*n^5 + 174197004*n^6 - 112226605*n^7 - 276599614*n^8 - 71587052*n^9 + 153935081*n^10 + 118033192*n^11 - 14466658*n^12 - 52555791*n^13 - 22997948*n^14 - 723763*n^15 + 2638684*n^16 + 978212*n^17 + 151567*n^18 + 9100*n^19))/(135*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^4) - (16*(-32 - 66*n - 79*n^2 + 46*n^3 + 35*n^4)*S[2, n])/((-1 + n)*n*(1 + n)^2*(2 + n)^2) + (64*(-36 + 22*n - 43*n^3 - 19*n^4 + 3*n^5 + n^6)*S[3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - (256*(-14 + 3*n + 3*n^2)*S[-2, 1, n])/((-2 + n)*(1 + n)*(2 + n)*(3 + n))) + (64*(-62 + 13*n + 13*n^2)*S[2, -2, n])/((-2 + n)*(1 + n)*(2 + n)*(3 + n)) + (704*S[2, 1, n])/(3*(1 + n)*(2 + n)) - (192*S[3, -2, n])/((1 + n)*(2 + n)) + (128*(36 + 2*n + 8*n^2 + 13*n^3 + 9*n^4 + 3*n^5 + n^6)*S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + (512*(-14 + 3*n + 3*n^2)*S[-2, 1, 1, n])/((-2 + n)*(1 + n)*(2 + n)*(3 + n)));

Clg3ca2nfz3=CA^2*NF*z3*((384*(-1)^n*(5 + 7*n + 4*n^2 + n^3))/((1 + n)^3*(2 + n)^3) + (8*(-2304 - 3720*n + 412*n^2 - 22*n^3 - 2979*n^4 - 2072*n^5 - 250*n^6 + 150*n^7 + 33*n^8))/((-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^3*(3 + n)) - (384*S[-2, n])/((1 + n)*(2 + n)) - (64*(-72 + 40*n - 4*n^2 - 85*n^3 - 35*n^4 + 9*n^5 + 3*n^6)*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)));

Clg3ca2nfz5=(-960*CA^2*NF*z5)/((1 + n)*(2 + n));

Clg3cacfnf=CA*CF*NF*((-4*(-86780160 - 482018688*n - 790166016*n^2 + 328737312*n^3 + 5161120272*n^4 + 6631803600*n^5 - 8107354016*n^6 - 18398794854*n^7 + 7065232183*n^8 + 37279498982*n^9 + 23095052658*n^10 - 12535040878*n^11 - 20246190771*n^12 - 3935660898*n^13 + 6373525388*n^14 + 4558911822*n^15 + 711579297*n^16 - 468906158*n^17 - 281609374*n^18 - 66363162*n^19 - 7407381*n^20 - 274598*n^21 + 7200*n^22))/(675*(-2 + n)*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^5*(3 + n)^4) - (768*S[-5, n])/((1 + n)*(2 + n)) + (64*(-6 - 47*n - 31*n^2 + 32*n^3 + 16*n^4)*S[-4, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (32*(-54 + 13*n + 13*n^2)*S[-2, n]^2)/((-2 + n)*(1 + n)*(2 + n)*(3 + n)) - (16*(216 + 9396*n + 33513*n^2 + 25940*n^3 - 33041*n^4 - 66407*n^5 - 23860*n^6 + 16406*n^7 + 14931*n^8 + 4089*n^9 + 385*n^10)*S[1, n]^2)/(15*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2*(3 + n)^3) - (8*(2 + 13*n + 13*n^2)*S[1, n]^3)/(3*n*(1 + n)^2*(2 + n)) + S[-3, n]*((-32*(288 + 696*n + 1096*n^2 + 4*n^3 - 1213*n^4 - 1346*n^5 - 244*n^6 + 190*n^7 + 49*n^8))/(3*(-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2*(3 + n)) - (32*(36 - 52*n - 27*n^2 + 50*n^3 + 25*n^4)*S[1, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) - (16*(-216 - 9396*n - 12993*n^2 + 3580*n^3 + 13841*n^4 + 9727*n^5 + 4580*n^6 + 4554*n^7 + 3469*n^8 + 1151*n^9 + 135*n^10)*S[2, n])/(15*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2*(3 + n)^3) - (16*(2496 + 9224*n + 4756*n^2 + 550*n^3 + 2195*n^4 + 2968*n^5 + 1610*n^6 + 362*n^7 + 31*n^8)*S[3, n])/(3*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^3*(3 + n)) + S[-2, n]*((16*(-311040 + 487296*n + 661824*n^2 + 640224*n^3 + 1425840*n^4 - 2216012*n^5 - 3754784*n^6 + 1279677*n^7 + 4228892*n^8 + 1473296*n^9 - 1100124*n^10 - 863182*n^11 - 81388*n^12 + 87444*n^13 + 29788*n^14 + 2905*n^15))/(45*(-2 + n)^2*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3*(3 + n)^3) + (128*(-144 + 828*n - 880*n^2 - 109*n^3 + 514*n^4 - 85*n^5 - 137*n^6 + 11*n^7 + 14*n^8)*S[1, n])/(3*(-2 + n)^2*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)) - (128*(-6 - 7*n - 6*n^2 + 2*n^3 + n^4)*S[1, n]^2)/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (1088*(-1 + n)*S[2, n])/((-2 + n)*(1 + n)*(3 + n)) - (768*S[3, n])/((1 + n)*(2 + n))) + (-1)^n*((-16*(-8398080 - 28024704*n + 12939264*n^2 + 137475360*n^3 + 1657147608*n^4 + 1836359832*n^5 - 4833821758*n^6 - 7006190848*n^7 + 6963518030*n^8 + 16566525114*n^9 + 3712673296*n^10 - 10909389341*n^11 - 7562969741*n^12 + 2052303975*n^13 + 3889472131*n^14 + 932782414*n^15 - 587593332*n^16 - 377930872*n^17 - 38927010*n^18 + 28592575*n^19 + 11397675*n^20 + 1690415*n^21 + 93437*n^22))/(675*(-2 + n)^2*(-1 + n)^4*n^4*(1 + n)^6*(2 + n)^5*(3 + n)^4) - (64*(432 + 1512*n - 11382*n^2 - 1913*n^3 + 9424*n^4 - 3969*n^5 - 14017*n^6 - 8262*n^7 - 778*n^8 + 935*n^9 + 337*n^10 + 33*n^11)*S[-2, n])/(5*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^3) - (32*(-2332800 - 10580544*n - 9760608*n^2 - 130018464*n^3 - 119115168*n^4 + 266355392*n^5 + 273045508*n^6 - 496669721*n^7 - 932264359*n^8 - 371111336*n^9 + 296389069*n^10 + 340222066*n^11 + 80484778*n^12 - 46351172*n^13 - 32742674*n^14 - 4650457*n^15 + 2121149*n^16 + 1008660*n^17 + 165505*n^18 + 9976*n^19)*S[1, n])/(225*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^4) + (64*(-108 - 324*n + 645*n^2 + 392*n^3 + 913*n^4 + 1787*n^5 + 1132*n^6 + 222*n^7 - 39*n^8 - 13*n^9 + n^10)*S[1, n]^2)/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2*(3 + n)^3) - (64*(-108 - 324*n + 645*n^2 + 392*n^3 + 913*n^4 + 1787*n^5 + 1132*n^6 + 222*n^7 - 39*n^8 - 13*n^9 + n^10)*S[2, n])/(15*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2*(3 + n)^3) + (768*(5 + 7*n + 4*n^2 + n^3)*S[3, n])/((1 + n)^3*(2 + n)^3)) + (32*(408 - 36*n + 14*n^2 + 105*n^3 + 65*n^4 + 15*n^5 + 5*n^6)*S[4, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + (768*S[-4, 1, n])/((1 + n)*(2 + n)) + (256*(6 - 7*n - 3*n^2 + 8*n^3 + 4*n^4)*S[-3, 1, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) + (128*(72 + 138*n + 29*n^2 - 120*n^3 - 160*n^4 - 48*n^5 + 7*n^6 + 2*n^7)*S[-2, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^2*(3 + n)) + S[1, n]*((-4*(-51321600 - 246053376*n - 333918720*n^2 - 435263616*n^3 - 199027680*n^4 + 766096928*n^5 + 490212496*n^6 - 2178748036*n^7 - 3871957379*n^8 - 2089880671*n^9 + 446307303*n^10 + 906009903*n^11 + 125251426*n^12 - 278283350*n^13 - 180916546*n^14 - 40257926*n^15 + 2031633*n^16 + 2797669*n^17 + 526267*n^18 + 33675*n^19))/(225*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^4) + (8*(90 + 293*n + 380*n^2 + 117*n^3)*S[2, n])/(3*n*(1 + n)^2*(2 + n)*(3 + n)) - (32*(-312 + 44*n - 46*n^2 - 179*n^3 - 87*n^4 + 3*n^5 + n^6)*S[3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + (64*(-12 - 52*n - 31*n^2 + 42*n^3 + 21*n^4)*S[-2, 1, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n))) - (64*(12 - 32*n - 15*n^2 + 34*n^3 + 17*n^4)*S[2, -2, n])/((-2 + n)*n*(1 + n)^2*(2 + n)*(3 + n)) - (64*(9 + 35*n + 50*n^2 + 18*n^3)*S[2, 1, n])/(3*n*(1 + n)^2*(2 + n)*(3 + n)) + (768*S[3, -2, n])/((1 + n)*(2 + n)) - (128*(168 - 12*n + 22*n^2 + 69*n^3 + 37*n^4 + 3*n^5 + n^6)*S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - (2304*(-1 + n)*S[-2, 1, 1, n])/((-2 + n)*(1 + n)*(3 + n)));

Clg3cfcanfz3=CA*CF*NF*z3*((-1536*(-1)^n*(5 + 7*n + 4*n^2 + n^3))/((1 + n)^3*(2 + n)^3) - (32*(288 - 792*n - 2300*n^2 + 2*n^3 - 775*n^4 - 2787*n^5 - 1487*n^6 + 41*n^7 + 194*n^8 + 32*n^9))/((-2 + n)*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3*(3 + n)) + (1536*S[-2, n])/((1 + n)*(2 + n)) + (32*(-456 + 108*n - 154*n^2 - 507*n^3 - 211*n^4 + 51*n^5 + 17*n^6)*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)));

Clg3cfcanfz5=(3840*CA*CF*NF*z5)/((1 + n)*(2 + n));

Clg3cfnf2=CF*NF^2*((-8*(-8748000 - 29976480*n - 36179136*n^2 - 11454480*n^3 + 32514210*n^4 + 70364430*n^5 + 19356563*n^6 - 74735304*n^7 - 83412639*n^8 - 43534010*n^9 - 32836502*n^10 - 30237792*n^11 - 13790020*n^12 - 178582*n^13 + 2554975*n^14 + 1153336*n^15 + 236289*n^16 + 23522*n^17 + 900*n^18))/(675*(-1 + n)^3*n^4*(1 + n)^5*(2 + n)^4*(3 + n)^4) + (128*(-1 + n)*S[-3, n])/(3*(-2 + n)*(1 + n)*(3 + n)) + (16*(12 + 8*n + 9*n^2 + 4*n^3 + 7*n^4 + 6*n^5 + 2*n^6)*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2) + S[-2, n]*((-32*(-864 + 520*n + 172*n^2 + 74*n^3 - 113*n^4 - 103*n^5 + 13*n^6 + 13*n^7))/(9*(-2 + n)^2*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - (64*(-1 + n)*S[1, n])/(3*(-2 + n)*(1 + n)*(3 + n))) + (-1)^n*((32*(-233280 - 1303776*n - 2541888*n^2 + 11347344*n^3 - 10216044*n^4 - 33317158*n^5 + 409736*n^6 + 16999626*n^7 - 8392448*n^8 - 13014685*n^9 + 3082930*n^10 + 6760154*n^11 + 1549486*n^12 - 648234*n^13 - 322738*n^14 - 26084*n^15 + 6326*n^16 + 893*n^17))/(675*(-2 + n)^2*(-1 + n)^3*n^3*(1 + n)^4*(2 + n)^4*(3 + n)^4) - (64*(-108 - 324*n + 645*n^2 + 392*n^3 + 913*n^4 + 1787*n^5 + 1132*n^6 + 222*n^7 - 39*n^8 - 13*n^9 + n^10)*S[1, n])/(45*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^2*(3 + n)^3)) + (16*(-36 - 36*n - 59*n^2 - 73*n^3 - 37*n^4 + 19*n^5 + 24*n^6 + 6*n^7)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^2*(3 + n)) + S[1, n]*((8*(77760 + 182304*n + 122040*n^2 + 73860*n^3 - 18130*n^4 - 177783*n^5 - 290284*n^6 - 264044*n^7 - 90360*n^8 + 56030*n^9 + 70884*n^10 + 30096*n^11 + 5978*n^12 + 465*n^13))/(45*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3*(3 + n)^3) - (32*(5 + 3*n)*S[2, n])/(3*(1 + n)*(2 + n)*(3 + n))) - (32*(5 + 3*n)*S[3, n])/(3*(1 + n)*(2 + n)*(3 + n)) + (64*(5 + 3*n)*S[2, 1, n])/(3*(1 + n)*(2 + n)*(3 + n)));

Clg3cfnf2z3=(-64*CF*(-2 - 3*n + n^2)*NF^2*z3)/((-2 + n)*(1 + n)*(2 + n)*(3 + n));

Clg3canf2=CA*NF^2*((-8*(-38880 - 237168*n - 295704*n^2 + 541260*n^3 + 2442780*n^4 + 3647056*n^5 + 2025261*n^6 - 1215908*n^7 - 2724526*n^8 - 1895300*n^9 - 659188*n^10 - 101976*n^11 + 2258*n^12 + 2772*n^13 + 255*n^14))/(135*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^4*(3 + n)^3) - (128*S[-3, n])/(3*(1 + n)*(2 + n)) - (32*(-3 - 8*n - 6*n^2 + 11*n^3)*S[1, n]^2)/(9*(-1 + n)*n*(1 + n)^2*(2 + n)) - (32*S[1, n]^3)/(9*(1 + n)*(2 + n)) + S[-2, n]*((32*(-36 + 144*n + 13*n^2 - 246*n^3 - 83*n^4 + 48*n^5 + 16*n^6))/(9*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + (64*S[1, n])/(3*(1 + n)*(2 + n))) + (-1)^n*((-16*(7344 + 41040*n + 46584*n^2 - 21940*n^3 + 62637*n^4 + 181011*n^5 + 69243*n^6 - 80559*n^7 - 75269*n^8 - 9111*n^9 + 16021*n^10 + 9467*n^11 + 2176*n^12 + 188*n^13))/(45*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3) - (64*(5 + 7*n + 4*n^2 + n^3)*S[1, n])/(3*(1 + n)^3*(2 + n)^3)) + (32*(-6 - 19*n + 11*n^2 + 5*n^3)*S[2, n])/(9*(-1 + n)*n*(1 + n)*(2 + n)^2) + S[1, n]*((-16*(-240 - 1628*n - 2806*n^2 - 1697*n^3 + 800*n^4 + 1165*n^5 + 302*n^6))/(27*(-1 + n)*n*(1 + n)^3*(2 + n)^3) + (32*S[2, n])/((1 + n)*(2 + n))) + (128*S[3, n])/(9*(1 + n)*(2 + n)) - (128*S[2, 1, n])/(3*(1 + n)*(2 + n)));

Clg3canf2z3=(-16*CA*NF^2*z3)/((1 + n)*(2 + n));

Clg3dabc=(dabc*NF^2*((-256*(42336 + 255744*n + 521064*n^2 - 3127156*n^3 - 4259776*n^4 + 4585125*n^5 + 10236656*n^6 + 4788066*n^7 + 661905*n^8 + 2969332*n^9 + 4396921*n^10 + 2574096*n^11 + 640642*n^12 + 9405*n^13 + 15258*n^14 + 46698*n^15 + 23757*n^16 + 5058*n^17 + 405*n^18))/(225*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^3) + (128*(-1 + n)*n*S[-5, n])/15 + (256*S[-2, n]^2)/((1 + n)*(2 + n)) + S[-3, n]*((-128*(10 + n + n^2)*(30 + n + n^2))/(15*(-1 + n)*(1 + n)*(2 + n)^2) + (512*S[1, n])/((1 + n)*(2 + n))) + (-1)^n*((-256*(-42336 - 255744*n - 521064*n^2 + 3127156*n^3 + 4201456*n^4 - 4857285*n^5 - 10602776*n^6 - 4570986*n^7 + 380970*n^8 - 2159332*n^9 - 4790176*n^10 - 3591456*n^11 - 1182532*n^12 + 94275*n^13 + 257712*n^14 + 105582*n^15 + 19578*n^16 + 1422*n^17))/(225*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^5*(2 + n)^5*(3 + n)^3) - (512*(5 + 7*n + 4*n^2 + n^3)*S[-2, n])/((1 + n)^3*(2 + n)^3) + (256*(-117072 - 654480*n - 1119552*n^2 - 1676800*n^3 - 1347671*n^4 + 464717*n^5 + 1329181*n^6 + 259212*n^7 - 639913*n^8 - 468442*n^9 - 104993*n^10 + 5684*n^11 + 5332*n^12 + 541*n^13)*S[1, n])/(225*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3)) - (1536*(1 + n + n^2)*(-10 + 3*n + 3*n^2)*S[3, n])/((-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*(3 + n)) + S[1, n]^2*(-1408/((1 + n)*(2 + n)) - (1536*S[3, n])/((1 + n)*(2 + n))) + (256*(72 - 16*n - 104*n^2 - 155*n^3 - 25*n^4 + 63*n^5 + 21*n^6)*S[4, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - (128*(180 - 2*n - n^2 + 2*n^3 + n^4)*S[5, n])/(15*(1 + n)*(2 + n)) - (512*S[-3, 1, n])/((1 + n)*(2 + n)) + (256*(10 + n + n^2)*(30 + n + n^2)*S[-2, 1, n])/(15*(-1 + n)*(1 + n)*(2 + n)^2) + S[-2, n]*((-128*(6480 + 8160*n + 3520*n^2 + 2174*n^3 + 890*n^4 - 987*n^5 - 1257*n^6 - 498*n^7 - 58*n^8 + 7*n^9 + n^10))/(15*(-2 + n)*(-1 + n)*n*(1 + n)^3*(2 + n)^3*(3 + n)) - (256*(624 - 1420*n - 1340*n^2 + 205*n^3 + 215*n^4 + 135*n^5 + 45*n^6)*S[1, n])/(15*(-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + (512*S[1, n]^2)/((1 + n)*(2 + n)) - (512*S[2, n])/((1 + n)*(2 + n)) - (256*(-1 + n)*n*S[-2, 1, n])/15) + (512*S[2, -2, n])/((1 + n)*(2 + n)) - (256*(-1 + n)*n*S[3, -2, n])/15 - (512*(72 - 16*n - 104*n^2 - 155*n^3 - 25*n^4 + 63*n^5 + 21*n^6)*S[3, 1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + S[1, n]*((256*(117072 + 654480*n + 1774032*n^2 + 3910240*n^3 + 3387431*n^4 - 1798997*n^5 - 5050966*n^6 - 2578482*n^7 + 788203*n^8 + 1538812*n^9 + 891233*n^10 + 329146*n^11 + 86618*n^12 + 14369*n^13 + 1065*n^14))/(225*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^3) + (512*(36 - 2*n - 50*n^2 - 85*n^3 - 15*n^4 + 33*n^5 + 11*n^6)*S[3, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) - (3072*S[4, n])/((1 + n)*(2 + n)) - (1024*S[-2, 1, n])/((1 + n)*(2 + n)) + (6144*S[3, 1, n])/((1 + n)*(2 + n))) + (4608*S[3, 2, n])/((1 + n)*(2 + n)) + (4608*S[4, 1, n])/((1 + n)*(2 + n)) + (256*(-1 + n)*n*S[-2, 1, -2, n])/15 + (1024*S[-2, 1, 1, n])/((1 + n)*(2 + n)) - (9216*S[3, 1, 1, n])/((1 + n)*(2 + n))))/NC;

Clg3dabcz3=(dabc*NF^2*z3*((128*(-4860 - 2820*n - 1661*n^2 + 2319*n^3 + 1162*n^4 + 3*n^5 + n^6))/(15*(-2 + n)*(-1 + n)*(1 + n)*(2 + n)^2*(3 + n)) - (256*(-1 + n)*n*S[-2, n])/15 - (512*(72 + 8*n - 96*n^2 - 185*n^3 - 35*n^4 + 69*n^5 + 23*n^6)*S[1, n])/((-2 + n)*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)) + (3072*S[1, n]^2)/((1 + n)*(2 + n))))/NC;

Clg3dabcz5=(-64*dabc*(-4 + n)*(5 + n)*(18 + n + n^2)*NF^2*z5)/(3*(1 + n)*(2 + n)*NC);


